How light interacts with matter, revisited

In 1968 Victor Weisskopf explained in Scientific American how light interacts with matter, with a few formulas and many words. We tell the same story again with the tools that have since become available: the fields are computed and drawn, and their evolution in time is shown in animations. Light is described as a classical electromagnetic field and matter as a collection of charged oscillators; every phenomenon follows from adding up the retarded waves radiated by the oscillators, each with its proper delay and phase. From this single picture we obtain the blue of the sky and the white of the clouds, transparency and the refractive index, the Ewald-Oseen extinction theorem, reflection and the colours of thin films, why metals reflect and what gives metals and semiconductors their colours, polarizers, Brewster's angle and birefringence, the working of mirrors, lenses, microscopes and the eye, the propagation of a few-cycle pulse through a slab, Cherenkov radiation, amplification and second-harmonic generation. Feynman's arrows are made quantitative with the sheet method, and coupled-dipole simulations show the incident wave being cancelled and replaced inside the medium. The connection with quantum theory is discussed where the classical picture stops: the photon, spontaneous emission and the forbidden lines of the aurora, vision and photosynthesis, and the sum over paths. The text is addressed to undergraduate students and their teachers, and to any reader curious about the physics behind everyday optical phenomena; derivations are collected in separate panels, and the animations and the Python codes used for the figures and simulations are provided as ancillary files.

==> anc/README.txt <==
Ancillary files for "How light interacts with matter, revisited" (G. Reali)

*.mp4      animations quoted in the text (file names as in the text)
code/      Python scripts that produce the figures and animations
           (matplotlib, numpy, scipy, pyyaml). Each chNN_*.py script writes its figures
           to ../../fig when run from the source tree.
code/cdm/  two-dimensional coupled-dipole code (Sec. 4: beam on a slab of 44 400 line dipoles;
           Sec. 7: lens)
code/slab_codes/  one-dimensional finite-difference time-domain code for the pulse in the slab (Sec. 8)
code/data/ optical constants of Ag, Au, Cu, Al, Si, GaAs, Ge from the refractiveindex.info
           database (public domain, CC0); original references in each file


==> anc/code/cdm/big.py <==
"""
2D scalar coupled dipoles on a fine square lattice (spacing a), FFT-accelerated (block-Toeplitz) matvec.
Units k0=1. E = E0 + alpha * sum_j G(r - r_j) E_j,  G = (i/4) H0^(1)(|r|).
"""
import numpy as np, time, pickle, sys
from scipy.special import hankel1
from scipy.signal import fftconvolve
from scipy.fft import next_fast_len, fft2, ifft2
from scipy.sparse.linalg import gmres, bicgstab, LinearOperator
lam=2*np.pi
G=lambda R: 0.25j*hankel1(0,R)

def beam(x,z,theta,w,nphi=601):
    dphi=np.linspace(-1.2,1.2,nphi)*min(1.0,6/w); phi=theta+dphi
    A=np.exp(-(np.sin(dphi)*w/2)**2)*np.cos(dphi); A=A/np.trapezoid(A,dphi); dd=np.gradient(dphi)
    E=np.zeros(np.shape(x),complex)
    for a_,p,d_ in zip(A,phi,dd): E+=a_*d_*np.exp(1j*(x*np.sin(p)+z*np.cos(p)))
    return E

def run(n_t=1.5, theta_deg=45, w=3*lam, a=lam/10, X=(-15*lam,22*lam), D=12*lam,
        mapX=(-18*lam,26*lam), mapZ=(-10*lam,22*lam), tag='big'):
    t0=time.time()
    rho=1/a**2; alpha=1/(1/((n_t**2-1)/rho)-0.25j)
    xd=np.arange(X[0]+a/2,X[1],a); zd=np.arange(a/2,D,a); Nx,Nz=len(xd),len(zd)
    XD,ZD=np.meshgrid(xd,zd)
    th=np.radians(theta_deg)
    # self-interaction kernel on lattice displacements
    ix=np.arange(-(Nx-1),Nx); iz=np.arange(-(Nz-1),Nz)
    R=a*np.sqrt(ix[None,:]**2+iz[:,None]**2); R[Nz-1,Nx-1]=1.0
    K=alpha*G(R); K[Nz-1,Nx-1]=0.0
    shape=(next_fast_len(3*Nz-2),next_fast_len(3*Nx-2)); FK=fft2(K,shape)
    def mv(v):
        V=v.reshape(Nz,Nx); C=ifft2(fft2(V,shape)*FK)[Nz-1:2*Nz-1,Nx-1:2*Nx-1]
        return (V-C).ravel()
    E0d=beam(XD,ZD,th,w).ravel()
    A=LinearOperator((Nx*Nz,)*2,matvec=mv,dtype=complex)
    it=[0]; cb=lambda r: it.__setitem__(0,it[0]+1)
    Ej,info=bicgstab(A,E0d,rtol=1e-6,maxiter=60000,callback=cb)
    res=np.linalg.norm(mv(Ej)-E0d)/np.linalg.norm(E0d)
    print(f'N={Nx*Nz} ({Nx}x{Nz}), bicgstab info={info}, iters={it[0]}, residual={res:.1e}, {time.time()-t0:.0f}s',flush=True)
    # field on a map grid offset by half a cell from the lattice
    kx0=int(np.floor((mapX[0]-xd[0])/a)); kz0=int(np.floor((mapZ[0]-zd[0])/a))
    Mx=int((mapX[1]-mapX[0])/a); Mz=int((mapZ[1]-mapZ[0])/a)
    xm=xd[0]+(np.arange(Mx)+kx0+0.5)*a; zm=zd[0]+(np.arange(Mz)+kz0+0.5)*a
    ux=np.arange(Mx+Nx-1)+kx0-(Nx-1)+0.5; uz=np.arange(Mz+Nz-1)+kz0-(Nz-1)+0.5
    K2=alpha*G(a*np.sqrt(ux[None,:]**2+uz[:,None]**2))
    Es=fftconvolve(Ej.reshape(Nz,Nx),K2,mode='full')[Nz-1:Nz-1+Mz,Nx-1:Nx-1+Mx]
    XM,ZM=np.meshgrid(xm,zm); E0=beam(XM,ZM,th,w)
    print(f'map {Mx}x{Mz}, total {time.time()-t0:.0f}s',flush=True)
    pickle.dump(dict(XM=XM,ZM=ZM,E0=E0,Es=Es,theta=th,n=n_t,w=w,a=a,slab=(X[0],X[1],0,D),Ej=Ej.reshape(Nz,Nx),xd=xd,zd=zd,alpha=alpha),open(tag+'.pkl','wb'))

if __name__=='__main__':
    run(**eval('dict('+(sys.argv[1] if len(sys.argv)>1 else '')+')'))


==> anc/code/cdm/ch4_cdm_figures.py <==
"""
Chapter 4: coupled-dipole simulation (G. Reali, big.py / decomp.py): 44 400 line dipoles,
s polarization, n = 1.5 (continuum), theta = 45 deg, waist 3 lambda, slab 12 lambda thick.
Run first:  python big.py ; python decomp.py   (produce big.pkl, decomp.pkl)

  fig4_3_cdm_maps.pdf    |E0|^2, |Es|^2, |E|^2 with the beam centroid lines
  fig4_4_cdm_decomp.pdf  inside the slab: -E0, the |k|~k0 part of Es, the |k|~nk0 part of Es
"""
import os, pickle
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
lam = 2 * np.pi
d = pickle.load(open(os.path.join(HERE, "big.pkl"), "rb"))
dc = pickle.load(open(os.path.join(HERE, "decomp.pkl"), "rb"))
X, Z = d["XM"] / lam, d["ZM"] / lam
E0, Es = d["E0"], d["Es"]; E = E0 + Es
th = d["theta"]; x0, x1, z0, z1 = [v / lam for v in d["slab"]]
N_EFF = 1.4431                                   # measured from the refracted wave (decomp.py)
psi = np.arcsin(np.sin(th) / N_EFF)
D = z1


def centroids(ax, inside_only=False, refl=True):
    kw = dict(color="w", lw=0.9, ls="--", alpha=0.9)
    zt = np.linspace(-12, 0, 2)
    if not inside_only:
        ax.plot(zt * np.tan(th), zt, **kw)                                    # incident
        if refl:
            ax.plot(-zt * np.tan(th), zt, **kw)                               # reflected
    zr = np.linspace(0, D, 2)
    ax.plot(zr * np.tan(psi), zr, **kw)                                       # refracted
    if not inside_only:
        zz = np.linspace(D, 22, 2)
        ax.plot(D * np.tan(psi) + (zz - D) * np.tan(th), zz, **kw)            # transmitted
        zc = np.linspace(0, 22, 2)
        ax.plot(zc * np.tan(th), zc, color="w", lw=0.9, ls=":", alpha=0.9)    # straight continuation
    else:
        ax.plot(zr * np.tan(th), zr, color="k", lw=1.1, ls=":")


def slab(ax, c="w"):
    ax.plot([x0, x1, x1, x0, x0], [z0, z0, z1, z1, z0], color=c, lw=0.7)


def fig_maps():
    fig, axs = plt.subplots(1, 3, figsize=(7.4, 3.3), sharey=True)
    I0 = np.abs(E0)**2
    vmax = 1.15 * I0.max()
    for ax, F, t in zip(axs, [I0, np.abs(Es)**2, np.abs(E)**2],
                        ["$|E_0|^2$: incident beam, continued", "$|E_s|^2$: field of the dipoles",
                         "$|E|^2=|E_0+E_s|^2$: total"]):
        ax.pcolormesh(X, Z, F, cmap="magma", vmin=0, vmax=vmax, shading="auto", rasterized=True)
        slab(ax); centroids(ax)
        ax.set_aspect("equal"); ax.set_xlim(-12, 24); ax.set_ylim(22, -10)
        ax.set_title(t, fontsize=8.5); ax.set_xlabel("$x/\\lambda$")
        ax.tick_params(labelsize=7.5)
    axs[0].set_ylabel("$z/\\lambda$")
    plt.subplots_adjust(wspace=0.06)
    fig.savefig(os.path.join(FIG, "fig4_3_cdm_maps.pdf"), dpi=220)
    plt.close(fig)


def fig_decomp():
    inside = (Z > z0) & (Z < z1) & (X > x0) & (X < x1)
    ext, new = dc["ext"], dc["new"]
    res = np.where(inside, E0 + ext, np.nan)
    m = inside & (np.abs(E0) > 0.3)
    print("residual |E0+ext| rms / |E0| rms (|E0|>0.3):",
          np.sqrt(np.nanmean(np.abs(res[m])**2) / np.mean(np.abs(E0[m])**2)))
    fig, axs = plt.subplots(2, 2, figsize=(7.4, 4.6), sharex=True, sharey=True)
    panels = [(np.where(inside, -E0, np.nan), 1, "(a) $-E_0$: the incident beam, reversed\n(computed analytically)"),
              (ext, 1, "(b) part of $E_s$ with $|\\mathbf{k}|\\simeq k_0$\n(extracted from the simulation)"),
              (res, 5, "(c) their difference, (b) $-$ (a), magnified five times:\nthe incident beam is cancelled"),
              (new, 1, "(d) part of $E_s$ with $|\\mathbf{k}|\\simeq nk_0$, $k_z>0$:\nthe refracted beam")]
    for ax, (F, mag, t) in zip(axs.flat, panels):
        ax.pcolormesh(X, Z, (mag * F).real, cmap="RdBu_r", vmin=-1.1, vmax=1.1, shading="auto", rasterized=True)
        slab(ax, "k")
        zr = np.array([0, D])
        if F is new:
            ax.plot(zr * np.tan(psi), zr, color="k", lw=1.1, ls="--")
            ax.plot(zr * np.tan(th), zr, color="k", lw=1.1, ls=":")
        else:
            ax.plot(zr * np.tan(th), zr, color="k", lw=1.1, ls="--")
        ax.set_aspect("equal"); ax.set_xlim(-6, 20); ax.set_ylim(12.5, -0.5)
        ax.set_title(t, fontsize=8); ax.tick_params(labelsize=7.5)
    for ax in axs[1]:
        ax.set_xlabel("$x/\\lambda$")
    for ax in axs[:, 0]:
        ax.set_ylabel("$z/\\lambda$")
    plt.subplots_adjust(wspace=0.06, hspace=0.32)
    fig.savefig(os.path.join(FIG, "fig4_4_cdm_decomp.pdf"), dpi=220)
    plt.close(fig)


if __name__ == "__main__":
    fig_maps(); fig_decomp()


==> anc/code/cdm/conv.py <==
import numpy as np,pickle,sys
from big import run, lam
def neff(tag):
    d=pickle.load(open(tag+'.pkl','rb')); X,Z,E0,Es=d['XM'],d['ZM'],d['E0'],d['Es']; x0,x1,z0,z1=d['slab']; h=X[0,1]-X[0,0]
    ins=(Z>z0)&(Z<z1)&(X>x0)&(X<x1); F=np.where(ins,Es,0); S=np.fft.fft2(F)
    kx=np.fft.fftfreq(F.shape[1],h)*2*np.pi; kz=np.fft.fftfreq(F.shape[0],h)*2*np.pi; K=np.hypot(kx[None,:],kz[:,None])
    new=np.fft.ifft2(np.where((K>=1.25)&(kz[:,None]>0),S,0)); new=np.where(ins,new,np.nan)
    ph=np.angle(new); mm=ins&(abs(new)>0.4*np.nanmax(abs(new)))
    gx=np.angle(np.exp(1j*(np.roll(ph,-1,1)-ph)))/h; gz=np.angle(np.exp(1j*(np.roll(ph,-1,0)-ph)))/h
    return np.hypot(np.nanmedian(gx[mm]),np.nanmedian(gz[mm]))
for div in [8,10,14,20]:
    tag=f'conv{div}'
    run(a=lam/div,X=(-8*lam,14*lam),D=5*lam,mapX=(-9*lam,15*lam),mapZ=(-1*lam,6*lam),tag=tag)
    a=lam/div; rho=1/a**2; a0=1.25/rho; ra=1/(1/a0-0.25j)
    print(f'a=lambda/{div}: n_eff={neff(tag):.4f}, continuum sqrt(1+rho Re alpha)={np.sqrt(1+rho*ra.real):.4f}',flush=True)


==> anc/code/cdm/decomp.py <==
import pickle,numpy as np,matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
d=pickle.load(open('big.pkl','rb')); lam=2*np.pi
X,Z=d['XM'],d['ZM']; E0,Es=d['E0'],d['Es']; E=E0+Es; th=d['theta']; n=d['n']
x0,x1,z0,z1=d['slab']; h=X[0,1]-X[0,0]
inside=(Z>z0)&(Z<z1)&(X>x0)&(X<x1)
F=np.where(inside,Es,0)
S=np.fft.fft2(F); kx=np.fft.fftfreq(F.shape[1],h)*2*np.pi; kz=np.fft.fftfreq(F.shape[0],h)*2*np.pi
K=np.hypot(kx[None,:],kz[:,None])
ext=np.fft.ifft2(np.where(K<1.25,S,0)); new=np.fft.ifft2(np.where((K>=1.25)&(kz[:,None]>0),S,0)); back=np.fft.ifft2(np.where((K>=1.25)&(kz[:,None]<0),S,0))
ext=np.where(inside,ext,np.nan); new=np.where(inside,new,np.nan); back=np.where(inside,back,np.nan)
m=inside&(abs(E0)>0.3)
print('extinction component vs -E0 (where |E0|>0.3): rel. rms diff',np.sqrt(np.nanmean(abs(ext[m]+E0[m])**2)/np.mean(abs(E0[m])**2)))
pickle.dump(dict(ext=ext,new=new),open('decomp.pkl','wb'))
Xl,Zl=X/lam,Z/lam
fig,ax=plt.subplots(1,3,figsize=(14,4.8),sharey=True)
for a_,Fp,tit in zip(ax,[-E0.real*np.where(inside,1,np.nan),ext.real,new.real],
    [r'$-E_0$ (dentro la lastra)',r'componente di $E_s$ con $|\mathbf{k}|\simeq k_0$: onda di estinzione',r'componente di $E_s$ con $|\mathbf{k}|\simeq nk_0$, $k_z>0$: onda rifratta']):
    a_.pcolormesh(Xl,Zl,Fp,cmap='RdBu_r',vmin=-1.1,vmax=1.1,shading='auto',rasterized=True)
    a_.plot(np.array([x0,x1,x1,x0,x0])/lam,np.array([z0,z0,z1,z1,z0])/lam,'k',lw=0.7)
    a_.set_title(tit,fontsize=9.5); a_.set_aspect('equal'); a_.set_xlabel(r'$x/\lambda$'); a_.set_xlim(-8,22); a_.set_ylim(-1,13)
ax[0].invert_yaxis(); ax[0].set_ylabel(r'$z/\lambda$')
fig.savefig('big_decomp.png',dpi=130,bbox_inches='tight'); fig.savefig('big_decomp.pdf',dpi=200,bbox_inches='tight')
# energy balance (s-pol, both beams in vacuum at the same angle): ratios of line integrals of |E|^2
iz=np.argmin(abs(Zl[:,0]+8)); jz=np.argmin(abs(Zl[:,0]-20))
P0=(abs(E0[iz])**2).sum(); R=(abs(Es[iz])**2*(X[iz]>0)).sum()/P0; T=(abs(E[jz])**2).sum()/(abs(E0[jz])**2).sum()
print(f'R={R:.4f} T={T:.4f} R+T={R+T:.4f}')

# precise index from the forward refracted component: phase gradient along the beam axis
tt=np.arcsin(np.sin(th)/n)
for nn in [n]:
    pass
ph=np.angle(new); mm=inside&(abs(new)>0.4*np.nanmax(abs(new)))
# fit plane wave exp(i(kx x + kz z)) by least squares on unwrapped local gradients
gx=np.angle(np.exp(1j*(np.roll(ph,-1,1)-ph)))/h; gz=np.angle(np.exp(1j*(np.roll(ph,-1,0)-ph)))/h
kxm=np.nanmedian(gx[mm]); kzm=np.nanmedian(gz[mm])
nm=np.hypot(kxm,kzm); print(f'refracted wave: kx={kxm:.4f} (sin th={np.sin(th):.4f}), kz={kzm:.4f}, n_eff={nm:.4f}, angle={np.degrees(np.arctan2(kxm,kzm)):.2f} deg, Snell with n_eff: {np.degrees(np.arcsin(np.sin(th)/nm)):.2f}')


==> anc/code/cdm/lens_cdm.py <==
"""
A plano-convex lens made of coupled dipoles (2D scalar, s polarization: line dipoles along y).
Same method as big.py (G. Reali): FFT block-Toeplitz matvec on a rectangular lattice, BiCGSTAB;
here the polarizability is zero outside the lens, so the dipoles fill the shape of the lens.
Units k0 = 1 (lambda = 2 pi), exp(-i w t).
    E_j = E0(r_j) + sum_k alpha_k G(r_j - r_k) E_k ,  G = (i/4) H0(|r|)
Usage:  python lens_cdm.py            -> lens.pkl
"""
import numpy as np, time, pickle, sys
from scipy.special import hankel1
from scipy.signal import fftconvolve
from scipy.fft import next_fast_len, fft2, ifft2
from scipy.sparse.linalg import bicgstab, LinearOperator

lam = 2 * np.pi
G = lambda R: 0.25j * hankel1(0, R)


def beam(x, z, w, nphi=601):
    """Gaussian beam along +z, waist w at z = 0, as a sum of plane waves (exact Helmholtz solution)."""
    dphi = np.linspace(-1.2, 1.2, nphi) * min(1.0, 6 / w)
    A = np.exp(-(np.sin(dphi) * w / 2)**2) * np.cos(dphi)
    A = A / np.trapezoid(A, dphi); dd = np.gradient(dphi)
    E = np.zeros(np.shape(x), complex)
    for a_, p, d_ in zip(A, dphi, dd):
        E += a_ * d_ * np.exp(1j * (x * np.sin(p) + z * np.cos(p)))
    return E


def run(n_t=1.5, D=24 * lam, R=15 * lam, a=lam / 12, w=8 * lam, z_back=0.0,
        mapX=(-20 * lam, 20 * lam), mapZ=(-8 * lam, 45 * lam), tag='lens'):
    """Lens: flat face at z = z_back, convex face towards the incoming light (z < z_back).
    Glass where |x| < D/2 and z_back - t(x) < z < z_back, t(x) = sqrt(R^2 - x^2) - sqrt(R^2 - D^2/4)."""
    t0 = time.time()
    rho = 1 / a**2
    alpha0 = 1 / (1 / ((n_t**2 - 1) / rho) - 0.25j)
    sag = R - np.sqrt(R**2 - (D / 2)**2)
    xd = np.arange(-D / 2 + a / 2, D / 2, a)
    zd = np.arange(z_back - sag + a / 2, z_back, a)
    Nx, Nz = len(xd), len(zd)
    XD, ZD = np.meshgrid(xd, zd)
    tx = np.sqrt(np.maximum(R**2 - XD**2, 0)) - np.sqrt(R**2 - (D / 2)**2)
    mask = (ZD > z_back - tx)
    alpha = np.where(mask, alpha0, 0.0)
    print(f'lens: n={n_t}, D={D/lam:.1f} lam, R={R/lam:.1f} lam, sag={sag/lam:.2f} lam, '
          f'dipoles={mask.sum()}, grid {Nx}x{Nz}', flush=True)
    ix = np.arange(-(Nx - 1), Nx); iz = np.arange(-(Nz - 1), Nz)
    Rr = a * np.sqrt(ix[None, :]**2 + iz[:, None]**2); Rr[Nz - 1, Nx - 1] = 1.0
    K = G(Rr); K[Nz - 1, Nx - 1] = 0.0
    shape = (next_fast_len(3 * Nz - 2), next_fast_len(3 * Nx - 2)); FK = fft2(K, shape)
    # unknowns: the exciting field on the dipoles (only where mask); outside, alpha = 0
    def mv(v):
        V = v.reshape(Nz, Nx)
        C = ifft2(fft2(alpha * V, shape) * FK)[Nz - 1:2 * Nz - 1, Nx - 1:2 * Nx - 1]
        return (V - mask * C).ravel()
    E0d = (beam(XD, ZD, w) * mask).ravel()
    A = LinearOperator((Nx * Nz,) * 2, matvec=mv, dtype=complex)
    it = [0]; cb = lambda r: it.__setitem__(0, it[0] + 1)
    Ej, info = bicgstab(A, E0d, rtol=1e-6, maxiter=20000, callback=cb)
    res = np.linalg.norm(mv(Ej) - E0d) / np.linalg.norm(E0d)
    print(f'bicgstab info={info}, iters={it[0]}, residual={res:.1e}, {time.time()-t0:.0f}s', flush=True)
    # field on a map grid offset by half a cell from the lattice
    kx0 = int(np.floor((mapX[0] - xd[0]) / a)); kz0 = int(np.floor((mapZ[0] - zd[0]) / a))
    Mx = int((mapX[1] - mapX[0]) / a); Mz = int((mapZ[1] - mapZ[0]) / a)
    xm = xd[0] + (np.arange(Mx) + kx0 + 0.5) * a; zm = zd[0] + (np.arange(Mz) + kz0 + 0.5) * a
    ux = np.arange(Mx + Nx - 1) + kx0 - (Nx - 1) + 0.5; uz = np.arange(Mz + Nz - 1) + kz0 - (Nz - 1) + 0.5
    K2 = G(a * np.sqrt(ux[None, :]**2 + uz[:, None]**2))
    P = (alpha * Ej.reshape(Nz, Nx))
    Es = fftconvolve(P, K2, mode='full')[Nz - 1:Nz - 1 + Mz, Nx - 1:Nx - 1 + Mx]
    XM, ZM = np.meshgrid(xm, zm); E0 = beam(XM, ZM, w)
    print(f'map {Mx}x{Mz}, total {time.time()-t0:.0f}s', flush=True)
    pickle.dump(dict(XM=XM, ZM=ZM, E0=E0, Es=Es, n=n_t, D=D, R=R, sag=sag, z_back=z_back, a=a, w=w,
                     mask=mask, xd=xd, zd=zd, alpha0=alpha0), open(tag + '.pkl', 'wb'))


if __name__ == '__main__':
    run(**eval('dict(' + (sys.argv[1] if len(sys.argv) > 1 else '') + ')'))


==> anc/code/cdm/lens_figure.py <==
"""
Figure of the plano-convex lens made of coupled dipoles (run lens_cdm.py first -> lens.pkl).
Rays of geometrical optics (dashed) traced with the index measured on a slab of the same lattice.
"""
import os, pickle
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
lam = 2 * np.pi
N_EFF = 1.441            # index of the a = lambda/12 lattice, measured on a slab (conv.py)

d = pickle.load(open(os.path.join(HERE, "lens.pkl"), "rb"))
X, Z = d["XM"] / lam, d["ZM"] / lam
E0, Es = d["E0"], d["Es"]; E = E0 + Es
D, R, sag, zb = d["D"] / lam, d["R"] / lam, d["sag"] / lam, d["z_back"] / lam
zc = zb - sag + R                                    # centre of the convex face


def outline(ax, c="w"):
    h = np.linspace(-D / 2, D / 2, 300)
    zs = zc - np.sqrt(R**2 - h**2)
    ax.plot(zs, h, color=c, lw=0.8); ax.plot([zb, zb], [-D / 2, D / 2], color=c, lw=0.8)


def refract(u, nrm, n1, n2):
    """Vector Snell law; nrm points against the incoming ray."""
    c1 = -np.dot(nrm, u); r = n1 / n2
    c2 = np.sqrt(1 - r**2 * (1 - c1**2))
    return r * u + (r * c1 - c2) * nrm


def ray(h, n=N_EFF, zend=45):
    z1 = zc - np.sqrt(R**2 - h**2)
    p1 = np.array([z1, h]); nrm = (p1 - np.array([zc, 0])) / R
    u = refract(np.array([1.0, 0.0]), nrm, 1.0, n)
    s = (zb - z1) / u[0]; p2 = p1 + s * u
    u2 = refract(u, np.array([-1.0, 0.0]), n, 1.0)
    s2 = (zend - zb) / u2[0]; p3 = p2 + s2 * u2
    zcross = zb - p2[1] * u2[0] / u2[1]
    return np.array([[-8, h], p1, p2, p3]), zcross


def rays(ax, c="w"):
    for h in [-7.5, -4, 4, 7.5]:
        pts, _ = ray(h)
        ax.plot(pts[:, 0], pts[:, 1], color=c, lw=0.8, ls="--", alpha=0.9)
    ax.plot([-8, 45], [0, 0], color=c, lw=0.6, ls=":", alpha=0.8)


def main():
    I0 = np.abs(E0)**2
    vmax = I0.max()
    fig, axs = plt.subplots(2, 2, figsize=(7.4, 5.0), sharex=True, sharey=True)
    panels = [(np.abs(E0)**2, "(a) $|E_0|^2$: incident beam, continued", "magma", (0, vmax)),
              (np.abs(Es)**2, "(b) $|E_s|^2$: field radiated by the dipoles", "magma", (0, 0.6 * (np.abs(Es)**2).max())),
              (np.abs(E)**2, "(c) $|E|^2$: total field", "magma", (0, 0.6 * (np.abs(E)**2).max())),
              (E.real, "(d) Re$\\,E$: the wavefronts", "RdBu_r", (-1.6, 1.6))]
    for ax, (F, t, cm, (v0, v1)) in zip(axs.flat, panels):
        ax.pcolormesh(Z, X, F, cmap=cm, vmin=v0, vmax=v1, shading="auto", rasterized=True)
        outline(ax, "w" if cm == "magma" else "k")
        if cm == "magma":
            if t.startswith("(a)"):
                ax.plot([-8, 45], [0, 0], color="w", lw=0.6, ls=":", alpha=0.8)
            else:
                rays(ax)
        ax.set_aspect("equal"); ax.set_xlim(-8, 45); ax.set_ylim(-16, 16)
        ax.set_title(t, fontsize=8.5); ax.tick_params(labelsize=7.5)
    for ax in axs[1]:
        ax.set_xlabel("$z/\\lambda$")
    for ax in axs[:, 0]:
        ax.set_ylabel("$x/\\lambda$")
    plt.subplots_adjust(hspace=0.12, wspace=0.05)
    fig.savefig(os.path.join(FIG, "figM_7_lens_cdm.pdf"), dpi=220)
    plt.close(fig)
    # numbers
    I = np.abs(E)**2
    j0 = np.argmin(np.abs(X[0, :]))                  # the axis x = 0
    zax = Z[:, j0]; Iax = I[:, j0] * (zax > zb + 2)
    i0 = np.argmax(Iax); zf = zax[i0]
    prof = I[i0, :]; xs = X[i0, :]; half = prof >= prof.max() / 2
    fwhm = xs[half].max() - xs[half].min()
    _, zpar = ray(0.3); _, zmarg = ray(7.5)
    print(f"focus of the dipole lens at z = {zf:.1f} lam (flat face at {zb}); FWHM = {fwhm:.2f} lam")
    print(f"rays (n = {N_EFF}): paraxial focus {zpar:.1f} lam, ray at h = 7.5 lam crosses at {zmarg:.1f} lam")
    print(f"peak intensity at focus / incident peak = {prof.max() / (np.abs(E0)**2).max():.1f}")


if __name__ == "__main__":
    main()


==> anc/code/cdm/quick_lens.py <==
import pickle, numpy as np, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
lam=2*np.pi; d=pickle.load(open('lens.pkl','rb'))
X,Z=d['XM']/lam,d['ZM']/lam; E0,Es=d['E0'],d['Es']; E=E0+Es
fig,ax=plt.subplots(1,4,figsize=(16,5),sharey=True)
for a_,F,t in zip(ax,[abs(E0)**2,abs(Es)**2,abs(E)**2,E.real],['E0','Es','E','ReE']):
    a_.pcolormesh(Z,X,F,cmap='magma' if t!='ReE' else 'RdBu_r',shading='auto',vmin=0 if t!='ReE' else -2,vmax=np.percentile(F,99.9) if t!='ReE' else 2,rasterized=True); a_.set_title(t); a_.set_aspect('equal')
fig.savefig('/tmp/claude-0/lensq.png',dpi=70)
I=abs(E)**2; ax_=I[np.argmin(abs(X[:,0])),:] if False else None
j=np.argmin(abs(X[0]))  # X varies along axis1? check
print(X.shape, X[0,:3], X[:3,0])


==> anc/code/cdm/quick_sil.py <==
import pickle, numpy as np, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
lam=2*np.pi; d=pickle.load(open('sil.pkl','rb'))
X,Z=d['XM']/lam,d['ZM']/lam; E0,Es=d['E0'],d['Es']; E=E0+Es
fig,ax=plt.subplots(1,3,figsize=(14,5))
for a_,F,t in zip(ax[:2],[abs(E0)**2,abs(E)**2],['free','SIL']):
    a_.pcolormesh(X,Z,F,cmap='magma',shading='auto'); a_.set_aspect('equal'); a_.set_title(t); a_.invert_yaxis()
def fwhm(x,p):
    h=p>=p.max()/2; return x[h].max()-x[h].min()
x=X[0]
for zz in [0.0]:
    i=np.argmin(abs(Z[:,0]-zz)); print('free z=0 FWHM',fwhm(x,abs(E0[i])**2), 'peak',(abs(E0[i])**2).max())
for zz in [-0.03,0.03,0.05,0.1,0.2,0.4]:
    i=np.argmin(abs(Z[:,0]-zz)); p=abs(E[i])**2; print('SIL z=%.2f FWHM %.3f peak %.2f'%(Z[i,0],fwhm(x,p),p.max()))
    ax[2].plot(x,p,label='%.2f'%Z[i,0])
i=np.argmin(abs(Z[:,0])); ax[2].plot(x,abs(E0[i])**2,'k--'); ax[2].legend()
fig.savefig('/tmp/claude-0/silq.png',dpi=70)


==> anc/code/cdm/sil_cdm.py <==
"""
A solid immersion lens (SIL) made of coupled dipoles (2D scalar, s polarization, line dipoles).
Half-disc of glass, radius R, flat face on z = 0, dome towards the incoming light (z < 0).
A beam converging on the centre of the flat face (numerical aperture NA in air) meets the dome at
normal incidence; inside the glass the wavelength is lambda/n and the focus shrinks; below the flat
face (z > 0, air) the finest part of the focus survives only as evanescent waves.
Units k0 = 1 (lambda = 2 pi), exp(-i w t).  Usage: python sil_cdm.py  -> sil.pkl (also the free focus)
"""
import numpy as np, time, pickle, sys
from scipy.special import hankel1
from scipy.signal import fftconvolve
from scipy.fft import next_fast_len, fft2, ifft2
from scipy.sparse.linalg import bicgstab, LinearOperator

lam = 2 * np.pi
G = lambda R: 0.25j * hankel1(0, R)


def focused(x, z, NA=0.8, nphi=721):
    """Beam converging on the origin: plane waves with directions up to asin(NA), cos^2 taper."""
    pm = np.arcsin(NA)
    phi = np.linspace(-pm, pm, nphi); dphi = phi[1] - phi[0]
    A = np.cos(0.5 * np.pi * phi / pm)**2
    E = np.zeros(np.shape(x), complex)
    for a_, p in zip(A, phi):
        E += a_ * np.exp(1j * (x * np.sin(p) + z * np.cos(p)))
    return E * dphi / (A.sum() * dphi)


def run(n_t=2.0, R=5 * lam, a=lam / 16, NA=0.8, mapX=(-3 * lam, 3 * lam), mapZ=(-6 * lam, 1.5 * lam),
        tag='sil'):
    t0 = time.time()
    rho = 1 / a**2
    alpha0 = 1 / (1 / ((n_t**2 - 1) / rho) - 0.25j)
    xd = np.arange(-R + a / 2, R, a); zd = np.arange(-R + a / 2, 0, a)
    Nx, Nz = len(xd), len(zd)
    XD, ZD = np.meshgrid(xd, zd)
    mask = XD**2 + ZD**2 < R**2
    alpha = np.where(mask, alpha0, 0.0)
    print(f'SIL: n={n_t}, R={R/lam:.1f} lam, a=lam/{lam/a:.0f}, dipoles={mask.sum()}, NA={NA}', flush=True)
    ix = np.arange(-(Nx - 1), Nx); iz = np.arange(-(Nz - 1), Nz)
    Rr = a * np.sqrt(ix[None, :]**2 + iz[:, None]**2); Rr[Nz - 1, Nx - 1] = 1.0
    K = G(Rr); K[Nz - 1, Nx - 1] = 0.0
    shape = (next_fast_len(3 * Nz - 2), next_fast_len(3 * Nx - 2)); FK = fft2(K, shape)
    def mv(v):
        V = v.reshape(Nz, Nx)
        C = ifft2(fft2(alpha * V, shape) * FK)[Nz - 1:2 * Nz - 1, Nx - 1:2 * Nx - 1]
        return (V - mask * C).ravel()
    E0d = (focused(XD, ZD, NA) * mask).ravel()
    A = LinearOperator((Nx * Nz,) * 2, matvec=mv, dtype=complex)
    it = [0]; cb = lambda r: it.__setitem__(0, it[0] + 1)
    Ej, info = bicgstab(A, E0d, rtol=1e-6, maxiter=40000, callback=cb)
    res = np.linalg.norm(mv(Ej) - E0d) / np.linalg.norm(E0d)
    print(f'bicgstab info={info}, iters={it[0]}, residual={res:.1e}, {time.time()-t0:.0f}s', flush=True)
    kx0 = int(np.floor((mapX[0] - xd[0]) / a)); kz0 = int(np.floor((mapZ[0] - zd[0]) / a))
    Mx = int((mapX[1] - mapX[0]) / a); Mz = int((mapZ[1] - mapZ[0]) / a)
    xm = xd[0] + (np.arange(Mx) + kx0 + 0.5) * a; zm = zd[0] + (np.arange(Mz) + kz0 + 0.5) * a
    ux = np.arange(Mx + Nx - 1) + kx0 - (Nx - 1) + 0.5; uz = np.arange(Mz + Nz - 1) + kz0 - (Nz - 1) + 0.5
    K2 = G(a * np.sqrt(ux[None, :]**2 + uz[:, None]**2))
    Es = fftconvolve(alpha * Ej.reshape(Nz, Nx), K2, mode='full')[Nz - 1:Nz - 1 + Mz, Nx - 1:Nx - 1 + Mx]
    XM, ZM = np.meshgrid(xm, zm); E0 = focused(XM, ZM, NA)
    print(f'map {Mx}x{Mz}, total {time.time()-t0:.0f}s', flush=True)
    pickle.dump(dict(XM=XM, ZM=ZM, E0=E0, Es=Es, n=n_t, R=R, a=a, NA=NA), open(tag + '.pkl', 'wb'))


if __name__ == '__main__':
    run(**eval('dict(' + (sys.argv[1] if len(sys.argv) > 1 else '') + ')'))


==> anc/code/cdm/sil_figure.py <==
"""Figure of the solid immersion lens made of coupled dipoles (run sil_cdm.py first -> sil.pkl)."""
import os, pickle
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"; C_O = "#e67e22"
lam = 2 * np.pi
d = pickle.load(open(os.path.join(HERE, "sil.pkl"), "rb"))
X, Z = d["XM"] / lam, d["ZM"] / lam
E0, Es = d["E0"], d["Es"]; E = E0 + Es
R, NA, n = d["R"] / lam, d["NA"], d["n"]


def fwhm(x, p):
    m = p.max() / 2; i = np.argmax(p)
    l = i
    while p[l] > m: l -= 1
    r = i
    while p[r] > m: r += 1
    xl = x[l] + (m - p[l]) * (x[l + 1] - x[l]) / (p[l + 1] - p[l])
    xr = x[r - 1] + (m - p[r - 1]) * (x[r] - x[r - 1]) / (p[r] - p[r - 1])
    return xr - xl


def edges(ax, c):
    th = np.arcsin(NA)
    zz = np.linspace(-5.5, 0, 2)
    ax.plot(zz * np.tan(th), zz, color=c, ls="--", lw=0.8)
    ax.plot(-zz * np.tan(th), zz, color=c, ls="--", lw=0.8)
    ax.plot([0, 0], [-5.5, 1.0], color=c, ls=":", lw=0.7)


def main():
    fig = plt.figure(figsize=(7.4, 3.6))
    I0, I = np.abs(E0)**2, np.abs(E)**2
    vmax = I.max()
    for j, (F, t) in enumerate([(I0, "(a) focus in air"), (I, f"(b) with a SIL, $n={n:g}$")]):
        ax = fig.add_axes([0.02 + 0.25 * j, 0.12, 0.23, 0.78])
        ax.pcolormesh(X, Z, F, cmap="magma", vmin=0, vmax=vmax, shading="auto", rasterized=True)
        if j == 1:
            th = np.linspace(np.pi, 2 * np.pi, 200)
            ax.plot(R * np.cos(th), R * np.sin(th), color="w", lw=0.8)
            ax.plot([-2, 2], [0, 0], color="w", lw=0.8)
        edges(ax, "w")
        ax.set_aspect("equal"); ax.set_xlim(-2, 2); ax.set_ylim(1.0, -5.5)
        ax.set_title(t, fontsize=8.5); ax.set_xlabel("$x/\\lambda$"); ax.tick_params(labelsize=7.5)
        if j == 0:
            ax.set_ylabel("$z/\\lambda$")
        else:
            ax.set_yticklabels([])
    ax = fig.add_axes([0.58, 0.12, 0.40, 0.78])
    x = X[0]
    i0 = np.argmin(np.abs(Z[:, 0]))
    p0 = I0[i0]
    ax.plot(x, p0, "k--", lw=1.0, label=f"focus in air (FWHM {fwhm(x, p0):.2f}$\\lambda$)")
    out = []
    for zz, col in [(-0.02, C_P), (0.1, C_O), (0.25, C_G), (0.5, C_E)]:
        i = np.argmin(np.abs(Z[:, 0] - zz)); p = I[i]
        lab = ("SIL, at the flat face" if zz < 0 else f"SIL, ${Z[i,0]:.2f}\\lambda$ below it") + \
              f" ({fwhm(x, p):.2f}$\\lambda$)"
        ax.plot(x, p, color=col, lw=1.2, label=lab)
        out.append((Z[i, 0], fwhm(x, p), p.max()))
    ax.set_xlim(-1.5, 1.5); ax.set_xlabel("$x/\\lambda$"); ax.set_ylabel("intensity")
    ax.legend(fontsize=6.8, frameon=False, loc="upper right")
    ax.set_title("(c) transverse profiles of the focus", fontsize=8.5)
    fig.savefig(os.path.join(FIG, "figM_8_sil.pdf"), dpi=220)
    plt.close(fig)
    print(f"air focus FWHM {fwhm(x, p0):.3f} lam;", "  ".join(f"z={a:.2f}: FWHM {b:.3f}, peak {c:.2f}" for a, b, c in out))


if __name__ == "__main__":
    main()


==> anc/code/ch0_timeline.py <==
"""Prologue section 'What is light?': a timeline of the ideas on light (fig0_timeline.pdf)."""
import os
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 9, "savefig.bbox": "tight",
                     "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
EV = [(1690, "Huygens: waves", "w"), (1704, "Newton: corpuscles", "p"),
      (1801, "Young: interference", "w"), (1818, "Fresnel: diffraction", "w"),
      (1865, "Maxwell: e.m. waves", "f"), (1888, "Hertz: radio waves", "f"),
      (1900, "Planck: matter exchanges $h\\nu$", "q"), (1905, "Einstein: light quanta", "q"),
      (1923, "Compton scattering", "q"), (1926, "Lewis: the word 'photon'", "q"),
      (1927, "Dirac: quantized field", "q"), (1963, "Glauber: quantum optics", "q"),
      (1969, "Lamb, Scully: photoeffect\nwithout photons", "f"),
      (1977, "Kimble, Dagenais, Mandel:\nantibunching", "q")]
COL = {"w": "#1f4e9c", "p": "#c0392b", "f": "#2e8b57", "q": "#7d3c98"}
fig, ax = plt.subplots(figsize=(6.6, 2.5))
half = 7
for i, (y, t, k) in enumerate(EV):
    col, row = divmod(i, half)
    x0 = 0.02 + 0.5 * col
    yy = 1 - (row + 0.5) / half
    ax.plot([x0], [yy], "o", color=COL[k], ms=5, transform=ax.transAxes)
    ax.text(x0 + 0.025, yy, "%d" % y, fontsize=8.5, va="center", transform=ax.transAxes,
            fontweight="bold", color=COL[k])
    ax.text(x0 + 0.1, yy, t.replace("\n", " "), fontsize=8.5, va="center", transform=ax.transAxes)
ax.axis("off")
for i, (k, lab) in enumerate([("w", "waves"), ("p", "particles"), ("f", "classical fields"),
                              ("q", "quanta")]):
    ax.text(0.02 + 0.2 * i, -0.08, "$\\bullet$ " + lab, color=COL[k], fontsize=8.5,
            transform=ax.transAxes)
fig.savefig(os.path.join(FIG, "fig0_timeline.pdf"))


==> anc/code/ch1_figures.py <==
"""
Chapter 1 ("One atom") - figures and animation.

How light interacts with matter, revisited  -  G. Reali
All quantities in SI units; time dependence exp(-i omega t).

Produces (in ../fig and ../anim):
  fig1_1_oscillator.pdf     driven Lorentz oscillator: time traces, amplitude and phase
  fig1_2_dipole_field.pdf   electric field lines of an oscillating dipole (one instant)
                            + radiation pattern
  fig1_3_cross_section.pdf  scattering cross section: Rayleigh -> resonance -> Thomson
  fig1_4_sky.pdf            why the sky is blue and the setting sun red
  fig1_5_polarizers.pdf     how a polarizer works; three polarizers; 90 deg in N steps
  anim1_dipole.gif / .mp4   one period of the dipole field lines
  fig1_2b_frames.pdf        eight frames of the animation (for the printed version)

Run with: python3 ch1_figures.py   (tested with Python 3.11, numpy, matplotlib;
ffmpeg needed only for the mp4)
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import animation

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
ANIM = os.path.join(HERE, "..")
os.makedirs(FIG, exist_ok=True)
os.makedirs(ANIM, exist_ok=True)

plt.rcParams.update({
    "font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
    "axes.linewidth": 0.8, "savefig.bbox": "tight", "savefig.pad_inches": 0.03,
    "pdf.fonttype": 42,
})
C_E = "#1f4e9c"      # field
C_P = "#c0392b"      # dipole


# ----------------------------------------------------------------------------
# Lorentz oscillator: alpha(w) proportional to 1/(w0^2 - w^2 - 2 i gamma w)
# x = w/w0, Q = w0/(2 gamma)
# ----------------------------------------------------------------------------
def response(x, Q):
    return 1.0 / (1.0 - x**2 - 1j * x / Q)


def fig1_1(Q=8.0):
    fig = plt.figure(figsize=(6.6, 5.0))
    gs = fig.add_gridspec(3, 3, height_ratios=[1, 1.15, 1.15], hspace=0.62, wspace=0.32)
    t = np.linspace(0, 3, 600)                       # in periods
    cases = [(0.4, "below resonance\n$\\omega=0.4\\,\\omega_0$"),
             (1.0, "at resonance\n$\\omega=\\omega_0$"),
             (2.0, "above resonance\n$\\omega=2\\,\\omega_0$")]
    for j, (x, lab) in enumerate(cases):
        ax = fig.add_subplot(gs[0, j])
        r = response(x, Q)
        p = np.real(r * np.exp(-2j * np.pi * t))
        p /= np.abs(r)
        ax.plot(t, np.cos(2 * np.pi * t), color=C_E, lw=1.2, label="field $E$")
        ax.plot(t, p, color=C_P, lw=1.2, ls="--", label="dipole $p$")
        ax.set_xlim(0, 3); ax.set_ylim(-1.35, 1.35)
        ax.set_yticks([]); ax.set_xticks([0, 1, 2, 3])
        ax.set_xlabel("$t/T$", fontsize=9, labelpad=1)
        ax.set_title(lab + "\n$p$ lags $E$ by %d$^\\circ$" % round(np.degrees(np.angle(r))),
                     fontsize=8.5)
        if j == 1:
            ax.legend(loc="lower center", fontsize=8, ncol=2, frameon=False,
                      bbox_to_anchor=(0.5, 1.62))
    xx = np.linspace(0, 3, 2000)
    ax1 = fig.add_subplot(gs[1, :])
    for q, ls in [(Q, "-"), (3 * Q, ":")]:
        ax1.plot(xx, np.abs(response(xx, q)), color="k", ls=ls, lw=1.1,
                 label="$Q=%d$" % q)
    ax1.set_ylabel("$|p|/p_{\\rm static}$")
    ax1.set_yscale("log"); ax1.set_ylim(0.08, 40); ax1.set_xlim(0, 3)
    ax1.axhline(1, color="0.6", lw=0.6)
    ax1.legend(frameon=False, fontsize=8)
    ax1.set_xticklabels([])
    ax2 = fig.add_subplot(gs[2, :])
    for q, ls in [(Q, "-"), (3 * Q, ":")]:
        ax2.plot(xx, np.degrees(np.angle(response(xx, q))), color="k", ls=ls, lw=1.1)
    ax2.set_yticks([0, 90, 180]); ax2.set_ylim(-5, 190); ax2.set_xlim(0, 3)
    ax2.set_ylabel("phase lag (deg)")
    ax2.set_xlabel("$\\omega/\\omega_0$")
    for x, _ in cases:
        for a in (ax1, ax2):
            a.axvline(x, color=C_P, lw=0.6, ls="--")
    fig.savefig(os.path.join(FIG, "fig1_1_oscillator.pdf"))
    plt.close(fig)


# ----------------------------------------------------------------------------
# Oscillating dipole p(t) = p0 cos(wt) along z.
# Instantaneous E-field lines are the contours of
#     S(r,theta,t) = sin^2(theta) [ cos(kr - wt)/(kr) - sin(kr - wt) ]
# (exact, near and far zone; the sign only fixes the sense of the lines).
# ----------------------------------------------------------------------------
def stream(X, Z, phase):
    r = np.hypot(X, Z)
    s2 = X**2 / np.maximum(r, 1e-12)**2
    kr = 2 * np.pi * r                       # lengths in wavelengths
    tau = kr - phase
    return s2 * (np.cos(tau) / kr - np.sin(tau))


def dipole_axes(ax, phase, L=2.6, n=400, levels=None, show_labels=True):
    x = np.linspace(-L, L, n)
    X, Z = np.meshgrid(x, x)
    S = stream(X, Z, phase)
    r = np.hypot(X, Z)
    S = np.ma.masked_where(r < 0.09, S)
    if levels is None:
        lv = np.array([0.08, 0.3, 0.55, 0.8])
        levels = np.concatenate([-lv[::-1], lv])
    ax.contour(X, Z, S, levels=levels, colors=C_E, linewidths=0.8,
               negative_linestyles="solid")
    # dipole arrow, length ~ cos(phase)
    pz = 0.16 * np.cos(phase)
    ax.annotate("", xy=(0, pz), xytext=(0, -pz),
                arrowprops=dict(arrowstyle="-|>", color=C_P, lw=1.6,
                                mutation_scale=9)) if abs(pz) > 0.02 else \
        ax.plot([0], [0], "o", color=C_P, ms=3)
    circ = plt.Circle((0, 0), 1 / (2 * np.pi), fill=False, ls=":", color="k", lw=1.0)
    ax.add_patch(circ)
    ax.set_xlim(-L, L); ax.set_ylim(-L, L); ax.set_aspect("equal")
    ax.set_xticks([]); ax.set_yticks([])
    if show_labels:
        ax.plot([-L + 0.15, -L + 1.15], [-L + 0.15, -L + 0.15], color="k", lw=2.5,
                solid_capstyle="butt")
        ax.text(-L + 0.65, -L + 0.25, "$\\lambda$", ha="center", fontsize=9)


def fig1_2():
    fig = plt.figure(figsize=(6.6, 3.5))
    ax = fig.add_axes([0.0, 0.0, 0.58, 1.0])
    dipole_axes(ax, phase=0.0)
    ax.set_title("electric field lines of an oscillating dipole", fontsize=9)
    ax.text(0.03, 0.97, "dotted circle: $r=\\lambda/2\\pi$",
            transform=ax.transAxes, fontsize=7.5, va="top",
            bbox=dict(fc="w", ec="none", pad=1))
    axp = fig.add_axes([0.62, 0.14, 0.36, 0.72], projection="polar")
    th = np.linspace(0, 2 * np.pi, 400)
    axp.plot(th, np.sin(th)**2, color=C_P, lw=1.4)
    axp.fill(th, np.sin(th)**2, color=C_P, alpha=0.15)
    axp.set_theta_zero_location("N")
    axp.set_rticks([0.5, 1]); axp.set_yticklabels([])
    axp.set_xticks(np.radians([0, 45, 90, 135, 180, 225, 270, 315]))
    axp.set_xticklabels(["$0^\\circ$\n(dipole axis)", "", "$90^\\circ$", "", "$180^\\circ$",
                         "", "", ""], fontsize=8)
    axp.set_title("radiated intensity $\\propto\\sin^2\\Theta$", fontsize=9, pad=14)
    fig.savefig(os.path.join(FIG, "fig1_2_dipole_field.pdf"))
    plt.close(fig)


def frames_and_animation(nframes=48):
    # printed strip: 8 frames over one period
    fig, axs = plt.subplots(2, 4, figsize=(6.6, 3.5))
    for i, ax in enumerate(axs.flat):
        ph = 2 * np.pi * i / 8
        dipole_axes(ax, ph, L=2.0, n=300, show_labels=False)
        ax.set_title("$t=%d\\,T/8$" % i, fontsize=8.5, pad=2)
    plt.subplots_adjust(wspace=0.04, hspace=0.12)
    fig.savefig(os.path.join(FIG, "fig1_2b_frames.pdf"))
    plt.close(fig)
    # animation
    fig = plt.figure(figsize=(4.5, 4.5), dpi=110)
    ax = fig.add_axes([0, 0, 1, 1])

    def draw(i):
        ax.clear()
        dipole_axes(ax, 2 * np.pi * i / nframes, L=2.6, n=320)
        ax.text(0.98, 0.97, "$t = %.2f\\,T$" % (i / nframes), transform=ax.transAxes,
                ha="right", va="top", fontsize=10)
        return []
    ani = animation.FuncAnimation(fig, draw, frames=nframes, blit=False)
    ani.save(os.path.join(ANIM, "anim1_dipole.gif"), writer=animation.PillowWriter(fps=16))
    try:
        ani.save(os.path.join(ANIM, "anim1_dipole.mp4"),
                 writer=animation.FFMpegWriter(fps=16, bitrate=1800))
    except Exception as exc:                          # ffmpeg missing
        print("mp4 not written:", exc)
    plt.close(fig)


# ----------------------------------------------------------------------------
# Cross section  sigma/sigma_T = x^4 / ((1-x^2)^2 + (x/Q)^2)
# ----------------------------------------------------------------------------
def fig1_3():
    x = np.logspace(-2, 2, 4000)
    fig, ax = plt.subplots(figsize=(5.6, 3.4))
    for Q, ls in [(30, "-"), (300, ":")]:
        ax.loglog(x, x**4 / ((1 - x**2)**2 + (x / Q)**2), color="k", ls=ls, lw=1.1,
                  label="$Q=%d$" % Q)
    ax.loglog(x, x**4, color=C_E, lw=0.8, ls="--")
    ax.axhline(1, color=C_P, lw=0.8, ls="--")
    ax.text(0.03, 1e-4, "Rayleigh:\n$\\sigma\\propto\\omega^4$", color=C_E, fontsize=9, ha="right")
    ax.text(12, 1.6, "Thomson: $\\sigma=\\sigma_T$", color=C_P, fontsize=9)
    ax.axvspan(100 / 700, 100 / 400, color="#f3d36b", alpha=0.45, lw=0)
    ax.text(0.19, 3e3, "visible light\nfor $\\lambda_0=100$ nm", ha="center", fontsize=8)
    ax.set_xlim(1e-2, 1e2); ax.set_ylim(1e-9, 1e5)
    ax.set_xlabel("$\\omega/\\omega_0$"); ax.set_ylabel("$\\sigma/\\sigma_T$")
    ax.legend(frameon=False, fontsize=8, loc="lower right")
    fig.savefig(os.path.join(FIG, "fig1_3_cross_section.pdf"))
    plt.close(fig)


# ----------------------------------------------------------------------------
# Sky colours: blackbody sun (5778 K), Rayleigh optical depth of the
# atmosphere tau(lambda) = 0.0088 * lambda_um^-4.05 (zenith), sunset air mass 38.
# Colours from the CIE 1931 functions (analytic fit of Wyman, Sloan and
# Shirley 2013) converted to sRGB.
# ----------------------------------------------------------------------------
def _g(l, mu, s1, s2):
    s = np.where(l < mu, s1, s2)
    return np.exp(-0.5 * ((l - mu) / s)**2)


def cie(l):
    xb = 1.056 * _g(l, 599.8, 37.9, 31.0) + 0.362 * _g(l, 442.0, 16.0, 26.7) \
        - 0.065 * _g(l, 501.1, 20.4, 26.2)
    yb = 0.821 * _g(l, 568.8, 46.9, 40.5) + 0.286 * _g(l, 530.9, 16.3, 31.1)
    zb = 1.217 * _g(l, 437.0, 11.8, 36.0) + 0.681 * _g(l, 459.0, 26.0, 13.8)
    return xb, yb, zb


def linear_rgb(l, S):
    xb, yb, zb = cie(l)
    X, Y, Z = (np.trapezoid(S * f, l) for f in (xb, yb, zb))
    M = np.array([[3.2406, -1.5372, -0.4986], [-0.9689, 1.8758, 0.0415],
                  [0.0557, -0.2040, 1.0570]])
    return M @ np.array([X, Y, Z])


def wavelength_rgb(w):
    """Approximate display colour of a spectral line (D. Bruton)."""
    if w < 440: r, g, b = -(w - 440) / 60, 0.0, 1.0
    elif w < 490: r, g, b = 0.0, (w - 440) / 50, 1.0
    elif w < 510: r, g, b = 0.0, 1.0, -(w - 510) / 20
    elif w < 580: r, g, b = (w - 510) / 70, 1.0, 0.0
    elif w < 645: r, g, b = 1.0, -(w - 645) / 65, 0.0
    else: r, g, b = 1.0, 0.0, 0.0
    f = 0.3 + 0.7 * (w - 380) / 40 if w < 420 else (0.3 + 0.7 * (780 - w) / 80 if w > 700 else 1.0)
    return (r * f, g * f, b * f)


def spectrum_to_rgb(l, S, white=None):
    """sRGB colour of spectrum S; 'white' = spectrum perceived as white (eye adapted)."""
    rgb = linear_rgb(l, S)
    if white is not None:
        rgb = rgb / linear_rgb(l, white)
    rgb = np.clip(rgb, 0, None)
    rgb = rgb / rgb.max()
    return np.where(rgb <= 0.0031308, 12.92 * rgb, 1.055 * rgb**(1 / 2.4) - 0.055)


def fig1_4():
    l = np.linspace(380, 780, 801)                  # nm
    h, c, kB, T = 6.626e-34, 2.998e8, 1.381e-23, 5778.0
    lm = l * 1e-9
    B = 1 / lm**5 / (np.exp(h * c / (lm * kB * T)) - 1)
    B /= B.max()
    tau = 0.0088 * (l / 1000)**-4.05
    sky = B * tau
    sunset = B * np.exp(-38 * tau)
    fig = plt.figure(figsize=(6.6, 3.2))
    ax = fig.add_axes([0.08, 0.15, 0.6, 0.78])
    # visible band colour strip (approximate hues, Bruton's algorithm)
    for li in np.arange(380, 780, 2):
        ax.axvspan(li, li + 2, ymin=0, ymax=0.035, color=wavelength_rgb(li + 1), lw=0)
    ax.plot(l, B, color="k", lw=1.2, label="sunlight (above the air)")
    ax.plot(l, sky / sky.max(), color=C_E, lw=1.2, label="scattered: blue sky")
    ax.plot(l, sunset / sunset.max(), color=C_P, lw=1.2,
            label="transmitted at sunset")
    ax.set_xlim(380, 780); ax.set_ylim(0, 1.08)
    ax.set_xlabel("wavelength (nm)"); ax.set_ylabel("relative spectral power")
    ax.legend(frameon=False, fontsize=8, loc="upper right")
    labs = [("sun", B), ("sky", sky), ("sunset", sunset)]
    for i, (name, S) in enumerate(labs):
        a = fig.add_axes([0.74, 0.70 - 0.27 * i, 0.22, 0.2])
        a.add_patch(plt.Rectangle((0, 0), 1, 1, color=spectrum_to_rgb(l, S, white=B)))
        a.set_xticks([]); a.set_yticks([])
        a.text(1.05, 0.5, name, transform=a.transAxes, va="center", fontsize=9,
               rotation=90)
    fig.savefig(os.path.join(FIG, "fig1_4_sky.pdf"))
    plt.close(fig)
    print("blue/red scattering ratio (450 vs 700 nm): %.1f" % ((700 / 450)**4))


# ----------------------------------------------------------------------------
# Polarizers (panel "Polarization and polarizers")
# The transverse plane is drawn in perspective: vertical = along the chains,
# oblique = horizontal transverse direction (across the chains), so that no
# field arrow lies on the beam axis.
# ----------------------------------------------------------------------------
C_A = "#c0392b"      # field along the chains (extinguished)
C_T = "#1f4e9c"      # field across the chains (transmitted)
C_G = "#1e8449"      # field between polarizers
C_M = "#7d3c98"      # molecular chains
SK = np.array([0.42, 0.30])          # perspective direction of the horizontal transverse axis


def darrow(ax, x, y, dx, dy, color, lw=1.3, ms=6):
    """double-headed arrow centred at (x, y)"""
    ax.annotate("", xy=(x + dx / 2, y + dy / 2), xytext=(x - dx / 2, y - dy / 2),
                arrowprops=dict(arrowstyle="<|-|>", color=color, lw=lw,
                                mutation_scale=ms, shrinkA=0, shrinkB=0))


def tplane(ax, x, w=1.5, hh=1.5):
    """dashed outline of the transverse plane, in perspective"""
    ax.add_patch(plt.Polygon([np.array([x, 0]) + u * SK * w + np.array([0, v])
                              for u, v in [(-1, -hh), (1, -hh), (1, hh), (-1, hh)]],
                             closed=True, fc="none", ec="0.7", lw=0.5, ls="--"))


def panel_a(ax):
    ax.set_xlim(-0.6, 10.6); ax.set_ylim(-4.6, 4.0); ax.set_aspect("equal"); ax.axis("off")
    ax.plot([-0.4, 10.0], [0, 0], ls=(0, (1.5, 2)), color="0.4", lw=0.7)
    ax.annotate("", xy=(10.5, 0), xytext=(9.8, 0),
                arrowprops=dict(arrowstyle="-|>", color="0.4", lw=0.7, mutation_scale=7))
    h, d = 2.6, 2.0
    c = np.array([5.0, 0.0])
    P = [c - d * SK + np.array([0, -h]), c + d * SK + np.array([0, -h]),
         c + d * SK + np.array([0, h]), c - d * SK + np.array([0, h])]
    ax.add_patch(plt.Polygon(P, closed=True, fc="#eef3fa", ec="0.35", lw=0.7, zorder=1))
    for t in np.linspace(-0.85, 0.85, 8):
        b = c + t * d * SK
        ax.plot([b[0], b[0]], [b[1] - h + 0.15, b[1] + h - 0.15], color=C_M, lw=1.0, zorder=2)
    xi, xt = 1.2, 8.8
    v = 1.25 * SK * 2
    tplane(ax, xi); tplane(ax, xt)
    darrow(ax, xi, 0, 0, 2.5, C_A)
    darrow(ax, xi, 0, v[0], v[1], C_T)
    darrow(ax, xt, 0, v[0], v[1], C_T)
    ax.text(xi, 2.35, "incident", ha="center", fontsize=8)
    ax.text(xt, 2.35, "transmitted", ha="center", fontsize=8)
    ax.text(xi, -2.3, "along the\nchains:\nextinguished", ha="center", va="top", fontsize=7,
            color=C_A, linespacing=1.0)
    ax.text(xt, -2.3, "across the\nchains:\ntransmitted", ha="center", va="top", fontsize=7,
            color=C_T, linespacing=1.0)
    ax.text(5.0, -3.75, "conducting chains", ha="center", va="top", fontsize=7, color=C_M)
    ax.text(5.0, 4.0, "(a) a polarizer", ha="center", va="top", fontsize=8.5)


def state(ax, x, y, r, kind, color):
    """the field seen face-on (looking against the beam), inside a small circle"""
    ax.add_patch(plt.Circle((x, y), r, fc="white", ec="0.6", lw=0.5, zorder=3))
    if kind == "natural":
        for a in np.deg2rad([0, 45, 90, 135]):
            ax.plot([x - 0.8 * r * np.cos(a), x + 0.8 * r * np.cos(a)],
                    [y - 0.8 * r * np.sin(a), y + 0.8 * r * np.sin(a)], color=color, lw=0.9, zorder=4)
    else:
        a = np.deg2rad(kind)
        darrow(ax, x, y, 1.6 * r * np.cos(a), 1.6 * r * np.sin(a), color, lw=1.2, ms=5)


def panel_b(ax):
    ax.set_xlim(-0.1, 11.3); ax.set_ylim(-4.6, 4.0); ax.set_aspect("equal"); ax.axis("off")
    yb = 0.3
    ax.plot([0.0, 11.2], [yb, yb], ls=(0, (1.5, 2)), color="0.4", lw=0.7, zorder=0)
    R, r = 1.0, 0.6
    xs = [2.35, 5.6, 8.85]
    for x, a, l in zip(xs, [90, 45, 0], ["$0^\\circ$", "$45^\\circ$", "$90^\\circ$"]):
        ax.add_patch(plt.Circle((x, yb), R, fc="#dfe8f5", ec="0.2", lw=0.7, zorder=2))
        t = np.deg2rad(a)
        ax.plot([x - R * np.cos(t), x + R * np.cos(t)], [yb - R * np.sin(t), yb + R * np.sin(t)],
                color="k", lw=1.2, zorder=3)
        ax.text(x, yb + R + 0.3, l, ha="center", fontsize=8)
    xm = [0.65, 3.975, 7.225, 10.55]
    state(ax, xm[0], yb, r, "natural", "k")
    for x, a in zip(xm[1:], [90, 45, 0]):
        state(ax, x, yb, r, a, C_G)
    ax.text(xm[0], yb - r - 0.3, "natural\nlight", ha="center", va="top", fontsize=7,
            linespacing=1.0)
    for x, s in zip(xm[1:], ["$I_0$", "$I_0/2$", "$I_0/4$"]):
        ax.text(x, yb - r - 0.3, s, ha="center", va="top", fontsize=8, color=C_G)
    ax.text(5.6, -3.2, "without the middle one: $I=0$", ha="center", fontsize=7.5, color=C_A)
    ax.text(5.6, 4.0, "(b) three polarizers", ha="center", va="top", fontsize=8.5)


def panel_c(ax):
    N = np.arange(1, 41)
    T = np.cos(np.pi / (2 * N))**(2 * N)
    Nc = np.linspace(1, 40, 400)
    ax.plot(Nc, np.exp(-np.pi**2 / (4 * Nc)), ls="--", color="0.55", lw=0.8)
    ax.plot(N, T, "o-", color=C_G, ms=2, lw=0.8)
    for n, dx, dy in [(2, 4.0, -0.04), (10, 4.0, -0.12)]:
        t = np.cos(np.pi / (2 * n))**(2 * n)
        ax.annotate("%.2f" % t, xy=(n, t), xytext=(n + dx, t + dy), fontsize=7, va="center",
                    arrowprops=dict(arrowstyle="-", lw=0.5, color="0.3"))
    ax.set_xlim(0, 40); ax.set_ylim(0, 1.03)
    ax.set_xticks([0, 20, 40]); ax.set_yticks([0, 0.5, 1])
    ax.tick_params(labelsize=7, length=2.5, pad=2)
    ax.set_xlabel("steps $N$", fontsize=7.5, labelpad=1)
    ax.set_ylabel("transmission", fontsize=7.5, labelpad=1)
    ax.set_title("(c) $90^\\circ$ in $N$ steps", fontsize=8.5, pad=4)


def fig1_5():
    fig = plt.figure(figsize=(6.2, 2.15))
    panel_a(fig.add_axes([0.0, 0.0, 0.37, 1.0]))
    panel_b(fig.add_axes([0.37, 0.0, 0.40, 1.0]))
    panel_c(fig.add_axes([0.835, 0.2, 0.155, 0.62]))
    fig.savefig(os.path.join(FIG, "fig1_5_polarizers.pdf"), bbox_inches=None)
    plt.close(fig)
    for n in (2, 10, 40):
        print("N=%2d  T=%.4f  exp approx=%.4f" % (n, np.cos(np.pi/(2*n))**(2*n), np.exp(-np.pi**2/(4*n))))


if __name__ == "__main__":
    fig1_1(); fig1_2(); fig1_3(); fig1_4(); fig1_5(); frames_and_animation()
    print("chapter 1 figures written")


==> anc/code/ch1_kink.py <==
"""
Chapter 1 - how a charge radiates: the kink in the field lines
(J.J. Thomson's argument, as in Purcell & Morin, Appendix H).

Field lines of a point charge in arbitrary (slow) motion are drawn with the
light-ray construction (Tsien, Am. J. Phys. 40, 46 (1972)): a field line that
leaves the charge at the retarded time t' in the direction n' (fixed in the
instantaneous rest frame, where the field is isotropic) travels outward along
a light ray, so that at time t it passes through
        r(t') = x_q(t') + c (t - t') n(t'),
where n(t') is n' aberrated by the velocity v(t') of the charge.
Varying t' traces the whole line. Units: c = 1.

Produces:
  fig1_2a_kink.pdf          charge stopped abruptly: the kink travels outward
  fig1_2c_osc_charge.pdf    charge oscillating: transverse ripples on radial lines
  anim1_kink.mp4/.gif       the kink shell expanding
  anim1_charge.mp4/.gif     the oscillating charge
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import animation

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
ANIM = os.path.join(HERE, "..")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03,
                     "pdf.fonttype": 42})
C_E = "#1f4e9c"
C_Q = "#c0392b"


def field_lines(xq, vq, t, thetas, tmin):
    """Return a list of (x, y) arrays, one per field line, at time t.
    xq(t'), vq(t'): position and velocity (along x) of the charge, c = 1."""
    tp = np.linspace(tmin, t, 3000)
    x0 = xq(tp)
    b = vq(tp)
    g = 1 / np.sqrt(1 - b**2)
    lines = []
    for th in thetas:
        c0 = np.cos(th)
        s0 = np.sin(th)
        cth = (c0 + b) / (1 + b * c0)                 # exact aberration
        sth = s0 / (g * (1 + b * c0))
        R = t - tp
        lines.append((x0 + R * cth, R * sth))
    return lines


def draw(ax, lines, L, q_pos, extra=None):
    for x, y in lines:
        ax.plot(x, y, color=C_E, lw=0.8)
    ax.plot([q_pos], [0], "o", color=C_Q, ms=5, zorder=5)
    ax.set_xlim(-L, L); ax.set_ylim(-L, L); ax.set_aspect("equal")
    ax.set_xticks([]); ax.set_yticks([])
    if extra:
        extra(ax)


# ----------------------------------------------------------------------------
# 1. A charge moving at v0 is stopped in a time tau (Purcell, App. H)
# ----------------------------------------------------------------------------
V0, TAU = 0.3, 1.0


def xq_stop(t):
    t = np.asarray(t, float)
    a = V0 / TAU
    return np.where(t < 0, V0 * t, np.where(t < TAU, V0 * t - 0.5 * a * t**2, 0.5 * V0 * TAU))


def vq_stop(t):
    t = np.asarray(t, float)
    return np.where(t < 0, V0, np.where(t < TAU, V0 * (1 - t / TAU), 0.0))


TH = np.linspace(0, 2 * np.pi, 25)[:-1] + np.pi / 24


def kink_panel(ax, T, L=9.0, labels=True):
    lines = field_lines(xq_stop, vq_stop, T, TH, tmin=-40)
    def extra(a):
        for R, ls in [(T, "--"), (max(T - TAU, 0), ":")]:
            a.add_patch(plt.Circle((0, 0), R, fill=False, ls=ls, color="0.45", lw=0.8))
        a.plot([V0 * T], [0], "o", mfc="none", mec=C_Q, ms=5)
        if labels:
            a.text(0.03, 0.96, "region I: field of a charge\nstill moving (ghost: open circle)",
                   transform=a.transAxes, fontsize=7.5, va="top",
                   bbox=dict(fc="w", ec="0.6", pad=2))
            a.text(0.03, 0.04, "region II (inside dotted circle):\nfield of the charge at rest",
                   transform=a.transAxes, fontsize=7.5, bbox=dict(fc="w", ec="0.6", pad=2))
    draw(ax, lines, L, xq_stop(T), extra)
    ax.set_title("$t=%.0f\\,\\tau$" % T, fontsize=9)


def fig_kink():
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 3.4))
    kink_panel(axs[0], 3.0, L=8, labels=False)
    kink_panel(axs[1], 6.0, L=8)
    plt.subplots_adjust(wspace=0.04)
    fig.savefig(os.path.join(FIG, "fig1_2a_kink.pdf"))
    plt.close(fig)


# ----------------------------------------------------------------------------
# 2. A charge oscillating along x: x = A sin(w t), period 1, wavelength 1
# ----------------------------------------------------------------------------
BMAX = 0.12
W = 2 * np.pi
A = BMAX / W
TH2 = np.linspace(0, 2 * np.pi, 33)[:-1] + np.pi / 32


def xq_osc(t):
    return A * np.sin(W * np.asarray(t, float))


def vq_osc(t):
    return BMAX * np.cos(W * np.asarray(t, float))


def osc_panel(ax, t, L=3.0):
    lines = field_lines(xq_osc, vq_osc, t, TH2, tmin=t - 6)
    draw(ax, lines, L, float(xq_osc(t)))


def fig_osc():
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 3.4))
    osc_panel(axs[0], 10.0, L=3.0)
    axs[0].set_title("oscillating charge, $v_{\\max}=%.2f\\,c$" % BMAX, fontsize=9)
    axs[0].plot([-2.85, -1.85], [-2.8, -2.8], color="k", lw=2.5, solid_capstyle="butt")
    axs[0].text(-2.35, -2.65, "$\\lambda$", ha="center", fontsize=9)
    # transverse / radial ratio along the equator
    R = np.linspace(0.05, 3, 400)
    ratio = W**2 * A * R          # a_max R / c^2 at theta = 90 deg
    ax = axs[1]
    ax.semilogy(R, ratio, color="k")
    ax.axhline(1, color=C_Q, ls="--", lw=0.8)
    ax.set_xlabel("distance $R/\\lambda$")
    ax.set_ylabel("$E_\\theta/E_r$ (peak, at $\\theta=90^\\circ$)")
    ax.text(0.2, 0.12, "radiation dominates beyond\n$R=\\lambda/(2\\pi\\,v_{\\max}/c)$",
            fontsize=8, color=C_Q)
    ax.set_title("transverse vs radial field", fontsize=9)
    ax.set_box_aspect(1)
    plt.subplots_adjust(wspace=0.35)
    fig.savefig(os.path.join(FIG, "fig1_2c_osc_charge.pdf"))
    plt.close(fig)


def animate(kind):
    fig = plt.figure(figsize=(4.5, 4.5), dpi=110)
    ax = fig.add_axes([0, 0, 1, 1])
    if kind == "kink":
        times = np.linspace(-1.0, 8.0, 91)
        def frame(i):
            ax.clear()
            kink_panel(ax, times[i], L=8.0, labels=False)
            ax.set_title("")
            ax.text(0.97, 0.96, "$t=%.1f\\,\\tau$" % times[i], transform=ax.transAxes,
                    ha="right", va="top")
        n = len(times)
    else:
        times = np.linspace(10, 12, 64, endpoint=False)
        def frame(i):
            ax.clear()
            osc_panel(ax, times[i], L=3.0)
            ax.text(0.97, 0.96, "$t=%.2f\\,T$" % (times[i] - 10), transform=ax.transAxes,
                    ha="right", va="top")
        n = len(times)
    ani = animation.FuncAnimation(fig, frame, frames=n)
    name = "anim1_kink" if kind == "kink" else "anim1_charge"
    ani.save(os.path.join(ANIM, name + ".mp4"), writer=animation.FFMpegWriter(fps=15, bitrate=1800))
    ani.save(os.path.join(ANIM, name + ".gif"), writer=animation.PillowWriter(fps=15))
    plt.close(fig)


if __name__ == "__main__":
    fig_kink(); fig_osc(); animate("kink"); animate("charge")
    print("kink figures and animations written")


==> anc/code/ch2_figures.py <==
"""
Chapter 2 ("A sheet of atoms") - figures and animation.
SI units, exp(-i w t). Lengths in wavelengths where convenient.

  fig2_1_zones.pdf      Fresnel zones on the sheet: side view and face-on phase map
  fig2_2_spiral.pdf     the phasor ("arrow") sum over the sheet: spiral to the 90 deg arrow
  fig2_3_row.pdf        field of a row of in-phase dipoles (2D): plane waves forward/backward
  fig2_4_order.pdf      ordered vs random scatterers: angular distribution of scattered light
  anim2_row.mp4/.gif    the row of dipoles radiating: wavelets merge into plane waves
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import animation
from scipy.special import hankel1

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
ANIM = os.path.join(HERE, "..")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"


def fig2_1():
    fig = plt.figure(figsize=(6.6, 3.2))
    ax = fig.add_axes([0.0, 0.05, 0.5, 0.9])
    z0 = 3.0                                  # in wavelengths
    ax.plot([0, 0], [-4.2, 4.2], color="k", lw=2)
    ax.text(0.1, 4.0, "sheet of atoms", fontsize=8.5)
    ax.annotate("", xy=(-0.1, 0), xytext=(-1.8, 0),
                arrowprops=dict(arrowstyle="-|>", color=C_E, lw=1.5))
    ax.text(-1.9, 0.25, "incident wave", fontsize=8.5, color=C_E)
    ax.plot([z0], [0], "o", color=C_P); ax.text(z0 + 0.1, 0.15, "$P$", fontsize=10)
    for m in range(0, 5):
        r = z0 + m / 2
        rho = np.sqrt(r**2 - z0**2)
        for s in (1, -1):
            ax.plot([0, z0], [s * rho, 0], color="0.5" if m else "k", lw=0.8)
            ax.plot([0], [s * rho], "o", color=C_E, ms=3)
    ax.text(0.15, 2.6, "paths longer by\n$\\lambda/2,\\ \\lambda,\\ 3\\lambda/2,\\dots$",
            fontsize=7.5, color="0.3")
    ax.text(z0 / 2, -0.35, "$z_0$", fontsize=9, ha="center")
    ax.set_xlim(-2.2, 3.8); ax.set_ylim(-4.3, 4.3); ax.set_aspect("equal"); ax.axis("off")
    ax2 = fig.add_axes([0.53, 0.08, 0.42, 0.84])
    x = np.linspace(-4, 4, 600)
    X, Y = np.meshgrid(x, x)
    r = np.sqrt(z0**2 + X**2 + Y**2)
    ax2.imshow(np.cos(2 * np.pi * (r - z0)), extent=[-4, 4, -4, 4], cmap="RdBu_r",
               vmin=-1.3, vmax=1.3, origin="lower")
    for m in range(1, 8):
        rr = z0 + m / 2
        ax2.add_patch(plt.Circle((0, 0), np.sqrt(rr**2 - z0**2), fill=False, color="k", lw=0.5))
    ax2.set_xticks([]); ax2.set_yticks([])
    ax2.set_title("phase of the wavelets reaching $P$\n(sheet seen face-on, $z_0=3\\lambda$)",
                  fontsize=8.5)
    fig.savefig(os.path.join(FIG, "fig2_1_zones.pdf"))
    plt.close(fig)


def fig2_2():
    # cumulative sum of ring contributions:  S(R) = int_{z0}^{R} e^{ikr} e^{-eps r} dr
    # normalized so that the total (R->inf, eps->0+) equals i/k  ->  i  (units 2 pi N f dz)
    k = 2 * np.pi; z0 = 3.0
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 3.3))
    for eps, ls, lab in [(0.0, ":", "no attenuation"), (0.08, "-", "weak attenuation")]:
        r = np.linspace(z0, z0 + 40, 40000)
        S = (np.exp((1j * k - eps) * r) - np.exp((1j * k - eps) * z0)) / (1j * k - eps)
        S *= k * np.exp(-1j * k * z0)            # phase relative to the incident wave at P
        axs[0].plot(S.real, S.imag, ls=ls, color=C_E, lw=0.9, label=lab)
    axs[0].annotate("", xy=(0, 1), xytext=(0, 0),
                    arrowprops=dict(arrowstyle="-|>", color=C_P, lw=2))
    axs[0].annotate("", xy=(1.6, 0), xytext=(0, 0),
                    arrowprops=dict(arrowstyle="-|>", color="k", lw=1.2))
    axs[0].text(1.25, -0.28, "phase of the\nincident wave", fontsize=7.5, ha="center")
    axs[0].text(0.08, 0.4, "wave of\nthe sheet", color=C_P, fontsize=8,
                bbox=dict(fc="w", ec="none", pad=0.5))
    axs[0].set_aspect("equal"); axs[0].set_xlim(-1.3, 1.9); axs[0].set_ylim(-0.6, 2.6)
    axs[0].legend(fontsize=7.5, frameon=False, loc="upper left")
    axs[0].set_title("sum of the arrows (phasors)", fontsize=9)
    axs[0].set_xticks([]); axs[0].set_yticks([])
    # running amplitude vs radius of the summed area
    r = np.linspace(z0, z0 + 6, 3000)
    S = (np.exp(1j * k * r) - np.exp(1j * k * z0)) / (1j * k) * k * np.exp(-1j * k * z0)
    rho = np.sqrt(r**2 - z0**2)
    axs[1].plot(rho, np.abs(S), color=C_E)
    axs[1].axhline(1, color=C_P, ls="--", lw=0.8)
    axs[1].set_xlabel("radius of the summed disc $\\rho/\\lambda$")
    axs[1].set_ylabel("$|$sum$|$ (units of the final value)")
    axs[1].text(0.3, 2.12, "average = final value (dashed)", color=C_P, fontsize=8)
    axs[1].set_ylim(0, 2.4)
    axs[1].set_title("first zone: twice the final value", fontsize=9)
    plt.subplots_adjust(wspace=0.3)
    fig.savefig(os.path.join(FIG, "fig2_2_spiral.pdf"))
    plt.close(fig)


# ---------------------------------------------------------------- row of dipoles (2D)
def row_field(X, Y, ys, phase_t):
    k = 2 * np.pi
    E = np.zeros_like(X, dtype=complex)
    for y0 in ys:
        r = np.hypot(X, Y - y0)
        r = np.maximum(r, 0.03)
        E += 0.25j * hankel1(0, k * r)
    return np.real(E * np.exp(-1j * phase_t))


def fig2_3():
    ys = np.arange(-12, 12.001, 0.1)               # spacing lambda/10
    x = np.linspace(-3, 3, 400); y = np.linspace(-3, 3, 400)
    X, Y = np.meshgrid(x, y)
    E = row_field(X, Y, ys, 0.0) * 0.1             # line density 10 per lambda -> /10
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 3.2))
    axs[0].imshow(E, extent=[-3, 3, -3, 3], cmap="RdBu_r", vmin=-0.11, vmax=0.11, origin="lower")
    axs[0].plot(np.zeros_like(ys), ys, ".", color="k", ms=1.5)
    axs[0].set_xlim(-3, 3); axs[0].set_ylim(-3, 3)
    axs[0].set_title("row of dipoles driven in phase", fontsize=9)
    axs[0].set_xlabel("$x/\\lambda$"); axs[0].set_ylabel("$y/\\lambda$")
    # on-axis comparison with the plane-wave formula E = (i/2k)*k... -> i/(2k) * density
    xx = np.linspace(0.05, 3, 500)
    Ex = row_field(xx[None, :], np.zeros((1, 1)), ys, 0.0)[0] * 0.1
    k = 2 * np.pi
    axs[1].plot(xx, Ex, color=C_E, label="sum of the wavelets")
    axs[1].plot(xx, np.real(1j / (2 * k) * 10 * np.exp(1j * k * xx)) * 0.1, "--", color=C_P,
                label="plane wave $\\propto i\\,e^{ikx}$")
    axs[1].plot(xx, np.cos(k * xx) * 0.08, ":", color="k", lw=0.8, label="incident (scaled)")
    axs[1].set_xlabel("$x/\\lambda$ (behind the row)")
    axs[1].legend(fontsize=7.5, frameon=False, loc="upper right")
    axs[1].set_title("a quarter period behind the incident", fontsize=9)
    axs[1].set_ylim(-0.17, 0.2)
    plt.subplots_adjust(wspace=0.35)
    fig.savefig(os.path.join(FIG, "fig2_3_row.pdf"))
    plt.close(fig)


def anim2_row():
    """A finite row (length 8 lambda) switched on at t=0: wavelets merge into plane waves."""
    ys = np.arange(-4, 4.001, 0.1)
    x = np.linspace(-4, 4, 260); y = np.linspace(-4, 4, 260)
    X, Y = np.meshgrid(x, y)
    k = 2 * np.pi
    fig = plt.figure(figsize=(4.5, 4.5), dpi=110)
    ax = fig.add_axes([0, 0, 1, 1])
    nfr = 90
    def frame(i):
        t = 6.0 * i / nfr                         # periods
        E = np.zeros_like(X)
        for y0 in ys:
            r = np.hypot(X, Y - y0)
            r = np.maximum(r, 0.03)
            tau = t - r                           # retarded time (c = 1, lambda = 1)
            # 2D Green function approximated by its far form, switched on at tau=0
            E += np.where(tau > 0, np.cos(k * tau - np.pi / 4 + np.pi / 2) / np.sqrt(k * r), 0.0)
        ax.clear()
        ax.imshow(E, extent=[-4, 4, -4, 4], cmap="RdBu_r", vmin=-6, vmax=6, origin="lower")
        ax.plot(np.zeros_like(ys), ys, ".", color="k", ms=1.5)
        ax.set_xticks([]); ax.set_yticks([])
        ax.text(0.97, 0.96, "$t=%.2f\\,T$" % t, transform=ax.transAxes, ha="right", va="top",
                bbox=dict(fc="w", ec="none"))
    ani = animation.FuncAnimation(fig, frame, frames=nfr)
    ani.save(os.path.join(ANIM, "anim2_row.mp4"), writer=animation.FFMpegWriter(fps=15, bitrate=1800))
    ani.save(os.path.join(ANIM, "anim2_row.gif"), writer=animation.PillowWriter(fps=15))
    plt.close(fig)


# ---------------------------------------------------------------- order vs disorder
def fig2_4(seed=1):
    rng = np.random.default_rng(seed)
    L = 6.0                                        # square of side 6 lambda
    a = 0.1                                        # lattice spacing lambda/10
    g = np.arange(0, L, a) + a / 2
    GX, GY = np.meshgrid(g, g)
    reg = np.c_[GX.ravel(), GY.ravel()]
    N = len(reg)
    ran = rng.uniform(0, L, (N, 2))
    k = 2 * np.pi
    th = np.radians(np.linspace(0, 180, 1441))
    kin = np.array([k, 0])
    def intensity(pts):
        q = kin[None, :] - k * np.c_[np.cos(th), np.sin(th)]
        F = np.exp(1j * pts @ q.T).sum(axis=0)
        return np.abs(F)**2
    Ireg, Iran = intensity(reg), intensity(ran)
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 3.0), gridspec_kw=dict(width_ratios=[1, 1.6]))
    axs[0].plot(ran[:400, 0], ran[:400, 1], ".", ms=2, color=C_P, label="random (gas)")
    sub = reg[(reg[:, 0] < 3) & (reg[:, 1] < 3)]
    axs[0].plot(sub[:, 0] + 3, sub[:, 1] + 3, ".", ms=1, color=C_E, label="ordered (solid)")
    axs[0].set_aspect("equal"); axs[0].set_xticks([]); axs[0].set_yticks([])
    axs[0].set_title("samples (detail)", fontsize=9)
    axs[0].legend(fontsize=7, frameon=False, loc="lower left", bbox_to_anchor=(0, -0.28))
    axs[1].semilogy(np.degrees(th), Iran / N, color=C_P, lw=0.6, label="random positions")
    axs[1].semilogy(np.degrees(th), np.maximum(Ireg / N, 1e-6), color=C_E, lw=0.9,
                    label="regular lattice")
    axs[1].axhline(1, color="k", ls=":", lw=0.8)
    axs[1].set_xlabel("scattering angle (deg)")
    axs[1].set_ylabel("intensity / ($N\\times$ one atom)")
    axs[1].set_ylim(1e-6, 2 * N)
    axs[1].set_xlim(0, 180)
    axs[1].legend(fontsize=7.5, frameon=False, loc="upper right")
    axs[1].set_title("%d scatterers in a $6\\lambda\\times6\\lambda$ square" % N, fontsize=9)
    plt.subplots_adjust(wspace=0.45)
    fig.savefig(os.path.join(FIG, "fig2_4_order.pdf"))
    plt.close(fig)
    print("forward peak / N = %.0f (= N), random side level ~ 1" % (Ireg[0] / N))


if __name__ == "__main__":
    import sys
    fig2_1(); fig2_2(); fig2_3(); fig2_4()
    if "--noanim" not in sys.argv:
        anim2_row()
    print("chapter 2 figures written")


==> anc/code/ch3_dispersion.py <==
"""
Chapter 3, "Dispersion: why the colours separate" - figures.

  fig3_5_spectrum.pdf  index of a glass-like medium from microwaves to X-rays (model of oscillators
                       with the strengths of the Sellmeier formula of fused silica + core electrons)
  fig3_6_prism.pdf     (a) n(lambda) in the visible for real materials (Sellmeier formulas);
                       (b) white light through a 60-degree prism of flint glass (exact ray tracing)
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Polygon
from ch1_figures import wavelength_rgb

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"; C_O = "#e67e22"

# Sellmeier: n^2 = 1 + sum B_i l^2 / (l^2 - C_i)   (l in micrometres, C in um^2)
SELL = {
    "water": ([5.684027565e-1, 1.726177391e-1, 2.086189578e-2, 1.130748688e-1],
              [5.101829712e-3, 1.821153936e-2, 2.620722293e-2, 1.069792721e1]),   # Daimon-Masumura 2007
    "fused silica": ([0.6961663, 0.4079426, 0.8974794], [0.0684043**2, 0.1162414**2, 9.896161**2]),  # Malitson
    "crown glass (BK7)": ([1.03961212, 0.231792344, 1.01046945], [0.00600069867, 0.0200179144, 103.560653]),
    "flint glass (SF11)": ([1.73759695, 0.313747346, 1.89878101], [0.013188707, 0.0623068142, 155.23629]),
    "diamond": ([0.3306, 4.3356], [0.1750**2, 0.1060**2]),                                 # Peter 1923
}


def n_sell(name, l_um):
    B, C = SELL[name]
    l2 = np.asarray(l_um)**2
    return np.sqrt(1 + sum(b * l2 / (l2 - c) for b, c in zip(B, C)))


def abbe(name):
    nd, nF, nC = n_sell(name, 0.5876), n_sell(name, 0.4861), n_sell(name, 0.6563)
    return (nd - 1) / (nF - nC)


# ---------------------------------------------------------------------------------------------
def fig3_5():
    """n(omega) of a model glass: oscillators at 9.9 um (lattice), 116 and 68 nm (valence electrons)
    and 5 nm (core electrons), strengths from the Sellmeier formula of silica (core: from the total
    electron density). eps = 1 + sum S_j w_j^2 / (w_j^2 - w^2 - i g_j w)."""
    c = 2.998e8
    lam_j = np.array([9.896e-6, 116.2e-9, 68.4e-9, 5e-9])
    S = np.array([0.8975, 0.4079, 0.6962, 0.0104])
    g = np.array([0.08, 0.15, 0.15, 0.3])
    wj = 2 * np.pi * c / lam_j
    nu = np.logspace(10, 19.3, 6000)
    w = 2 * np.pi * nu
    eps = 1 + sum(s * wj_**2 / (wj_**2 - w**2 - 1j * gg * wj_ * w) for s, wj_, gg in zip(S, wj, g))
    n = np.sqrt(eps)
    fig, ax = plt.subplots(figsize=(7.2, 3.4))
    bands = [(1e10, 3e11, "micro-\nwaves", "#eeeeee"), (3e11, 3.8e14, "infrared", "#f7e3e3"),
             (3.8e14, 7.9e14, "", "#fff3c4"), (7.9e14, 3e16, "ultraviolet", "#ece3f7"),
             (3e16, 2e19, "X-rays", "#e3eef7")]
    for a, b, lab, col in bands:
        ax.axvspan(a, b, color=col, lw=0)
        if lab:
            ax.text(np.sqrt(a * b), 2.62, lab, ha="center", va="top", fontsize=7.5, color="0.35")
    ax.text(5.5e14, 2.62, "visible", ha="center", va="top", fontsize=7.5, color="#b8860b", rotation=90)
    ax.plot(nu, n.real, color=C_E, lw=1.4, label="real part, $n$")
    ax.plot(nu, n.imag, color=C_P, lw=1.0, label="imaginary part (absorption)")
    ax.axhline(1, color="0.5", lw=0.6, ls=":")
    ax.set_xscale("log"); ax.set_xlim(1e10, 2e19); ax.set_ylim(0, 2.65)
    ax.set_xlabel("frequency (Hz)"); ax.set_ylabel("index of refraction")
    ax.annotate("static index", xy=(3e10, n.real[0]), xytext=(2e10, 2.1), fontsize=7.5,
                arrowprops=dict(arrowstyle="-", color="0.4", lw=0.6))
    ax.annotate("lattice vibration:\nanomalous dispersion\nand absorption", xy=(3e13, 1.0),
                xytext=(1.2e11, 0.35), fontsize=7.5, arrowprops=dict(arrowstyle="-", color="0.4", lw=0.6))
    ax.annotate("normal dispersion:\n$n$ rises towards the blue", xy=(6e14, 1.45), xytext=(5e15, 2.15),
                fontsize=7.5, arrowprops=dict(arrowstyle="-", color="0.4", lw=0.6))
    ax.annotate("$n<1$; for X-rays\n$n-1\\approx-10^{-6}$", xy=(3e18, 1.0), xytext=(3e17, 1.55),
                fontsize=7.5, arrowprops=dict(arrowstyle="-", color="0.4", lw=0.6))
    ax.legend(fontsize=7.5, frameon=False, loc="lower left")
    sec = ax.secondary_xaxis("top", functions=(lambda f: c / np.maximum(f, 1) * 1e6,
                                               lambda l: c / np.maximum(l, 1e-30) * 1e6))
    sec.set_xticks([1e4, 1e2, 1, 1e-2, 1e-4]); sec.set_xticklabels(["1 cm", "100 $\\mu$m", "1 $\\mu$m",
                                                                   "10 nm", "0.1 nm"])
    sec.tick_params(labelsize=7.5)
    fig.savefig(os.path.join(FIG, "fig3_5_spectrum.pdf"))
    plt.close(fig)
    i = np.argmin(abs(nu - c / 0.1e-9))
    print(f"model: static n = {n.real[0]:.3f}; n at 550 nm = {n.real[np.argmin(abs(nu - c/550e-9))]:.4f};"
          f" n-1 at 0.1 nm = {n.real[i]-1:.2e}")


# ---------------------------------------------------------------------------------------------
def fig3_6():
    fig = plt.figure(figsize=(7.4, 3.3))
    ax = fig.add_axes([0.07, 0.15, 0.30, 0.75])
    l = np.linspace(0.38, 0.75, 400)
    cols = {"water": C_E, "fused silica": "0.3", "crown glass (BK7)": C_G, "flint glass (SF11)": C_P,
            "diamond": C_O}
    for name in ["diamond", "flint glass (SF11)", "crown glass (BK7)", "fused silica", "water"]:
        ax.plot(l * 1000, n_sell(name, l), color=cols[name], lw=1.3)
        dy = {"crown glass (BK7)": 0.035, "fused silica": -0.03}.get(name, 0.0)
        ax.text(752, n_sell(name, 0.75) + dy, f"{name}, $V={abbe(name):.0f}$", fontsize=6.8,
                color=cols[name], va="center")
    for lw_ in np.linspace(400, 700, 61):
        ax.axvspan(lw_ - 2.5, lw_ + 2.5, ymin=0.97, ymax=1.0, color=wavelength_rgb(lw_), lw=0)
    ax.set_xlim(380, 750); ax.set_ylim(1.30, 2.50)
    ax.set_xlabel("wavelength (nm)"); ax.set_ylabel("$n$")
    ax.set_title("(a) the index in the visible", fontsize=8.5)
    # ---- prism
    ax = fig.add_axes([0.60, 0.05, 0.40, 0.88])
    A = np.radians(60.0)
    s = 4.0
    P0 = np.array([0.0, 0.0]); P1 = np.array([s, 0.0]); P2 = np.array([s / 2, s * np.sin(A)])
    ax.add_patch(Polygon([P0, P1, P2], closed=True, fc="#dfeefa", ec="#5b8fc0", lw=1.0))
    name = "flint glass (SF11)"
    n0 = n_sell(name, 0.55)
    i1 = np.arcsin(n0 * np.sin(A / 2))                 # minimum deviation at 550 nm
    # first face: from P0 to P2, outward normal
    t1 = (P2 - P0) / np.linalg.norm(P2 - P0); nrm1 = np.array([-t1[1], t1[0]])  # points outward (left/up)
    hit = P0 + 0.5 * (P2 - P0)
    ang = -A / 2 + i1                                  # direction of the incoming ray (from the x axis)
    dirin = np.array([np.cos(ang), np.sin(ang)])
    start = hit - 2.6 * dirin
    ax.plot([start[0], hit[0]], [start[1], hit[1]], color="0.2", lw=2.2)
    ax.text(start[0], start[1] - 0.5, "white light", fontsize=8, ha="center")
    t2 = (P2 - P1) / np.linalg.norm(P2 - P1); nrm2 = np.array([t2[1], -t2[0]])     # outward (right/up)

    def refract(u, nrm, n1, n2):
        c1 = -np.dot(nrm, u); r = n1 / n2
        return r * u + (r * c1 - np.sqrt(1 - r**2 * (1 - c1**2))) * nrm

    devs = {}
    for lnm in np.linspace(400, 700, 31):
        nn = n_sell(name, lnm / 1000)
        u1 = refract(dirin, nrm1, 1.0, nn)
        # intersect with face 2: P1 + t (P2-P1)
        M = np.array([u1, -(P2 - P1)]).T
        tt = np.linalg.solve(M, P1 - hit)
        q = hit + tt[0] * u1
        u2 = refract(u1, -nrm2, nn, 1.0)
        col = wavelength_rgb(lnm)
        ax.plot([hit[0], q[0]], [hit[1], q[1]], color=col, lw=0.6, alpha=0.5)
        e = q + 5.5 * u2
        ax.plot([q[0], e[0]], [q[1], e[1]], color=col, lw=1.6)
        devs[lnm] = np.degrees(np.arccos(np.dot(dirin, u2)))
    ax.set_xlim(-4.0, 9.0); ax.set_ylim(-3.2, 4.2); ax.set_aspect("equal"); ax.axis("off")
    ax.set_title(f"(b) a $60^\\circ$ prism of flint glass (SF11):\ndeviation {devs[700]:.1f}$^\\circ$ (red) "
                 f"to {devs[400]:.1f}$^\\circ$ (violet)", fontsize=8.5)
    fig.savefig(os.path.join(FIG, "fig3_6_prism.pdf"))
    plt.close(fig)
    for nm in SELL:
        print(f"{nm}: n_d = {n_sell(nm, 0.5876):.4f}, V = {abbe(nm):.1f}")
    print(f"prism deviations: 700 nm {devs[700]:.2f}, 550 nm {devs[550]:.2f}, 400 nm {devs[400]:.2f}")


if __name__ == "__main__":
    fig3_5(); fig3_6()


==> anc/code/ch3_figures.py <==
"""
Chapter 3 ("The refractive index") - figures.  SI units, exp(-i w t).

  fig3_1_arrows.pdf      sheets add quarter-period arrows: the total arrow turns -> phase delay
  fig3_2_dispersion.pdf  a resonance: Re n and Im n (anomalous dispersion); fused silica n(lambda)
  fig3_3_delay.pdf       the delay model vs the true index for a gas
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"


def fig3_1():
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 3.2), gridspec_kw=dict(width_ratios=[1, 1.5]))
    ax = axs[0]
    # chain of arrows: start with incident arrow (1,0); each sheet adds i*eps*current
    eps = 0.09
    A = 1.0 + 0j
    ax.annotate("", xy=(1, 0), xytext=(0, 0), arrowprops=dict(arrowstyle="-|>", color="k", lw=1.6))
    pts = [A]
    for j in range(9):
        dA = 1j * eps * A
        ax.annotate("", xy=((A + dA).real, (A + dA).imag), xytext=(A.real, A.imag),
                    arrowprops=dict(arrowstyle="-|>", color=C_P, lw=1.0, mutation_scale=7))
        A = A + dA
        pts.append(A)
    ax.annotate("", xy=(A.real, A.imag), xytext=(0, 0),
                arrowprops=dict(arrowstyle="-|>", color=C_E, lw=1.6))
    th = np.linspace(0, np.angle(A), 50)
    ax.plot(0.35 * np.cos(th), 0.35 * np.sin(th), color=C_E, lw=0.8)
    ax.text(0.38, 0.12, "$\\phi$", color=C_E)
    ax.text(0.45, -0.12, "incident", fontsize=8)
    ax.text(1.05, 0.35, "one small arrow\nper sheet, each at\n$90^\\circ$ to the total",
            fontsize=7.5, color=C_P)
    ax.text(0.15, 0.62, "total", color=C_E, fontsize=8)
    ax.set_aspect("equal"); ax.set_xlim(-0.1, 1.7); ax.set_ylim(-0.25, 1.05); ax.axis("off")
    ax.set_title("adding the sheets", fontsize=9)
    ax = axs[1]
    z = np.linspace(0, 6, 1200)                # wavelengths
    n = 1.25
    ax.plot(z, np.cos(2 * np.pi * z), color="0.6", lw=1.0, ls="--", label="in vacuum")
    zz = np.clip(z, 1, 5)
    ph = 2 * np.pi * (z + (n - 1) * (zz - 1))
    ax.plot(z, np.cos(ph), color=C_E, lw=1.2, label="through the medium")
    ax.axvspan(1, 5, color="#f3d36b", alpha=0.35, lw=0)
    ax.text(3, 1.12, "medium, $n=1.25$", ha="center", fontsize=8)
    ax.set_ylim(-1.3, 1.45); ax.set_yticks([])
    ax.set_xlabel("$z/\\lambda$")
    ax.legend(fontsize=7.5, frameon=False, loc="lower left", ncol=2)
    ax.set_title("the accumulated lag: shorter wavelength inside", fontsize=9)
    plt.subplots_adjust(wspace=0.1)
    fig.savefig(os.path.join(FIG, "fig3_1_arrows.pdf"))
    plt.close(fig)


def sellmeier_silica(lam_um):
    """Fused silica, Malitson (1965)."""
    B = [0.6961663, 0.4079426, 0.8974794]
    C = [0.0684043, 0.1162414, 9.896161]
    l2 = lam_um**2
    return np.sqrt(1 + sum(b * l2 / (l2 - c**2) for b, c in zip(B, C)))


def fig3_2():
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 3.0))
    x = np.linspace(0.8, 1.2, 1500)
    Q = 40.0
    chi = 0.06 / (1 - x**2 - 1j * x / Q)       # dilute oscillator: n ~ 1 + chi/2
    n = np.sqrt(1 + chi)
    ax = axs[0]
    ax.plot(x, n.real - 1, color=C_E, label="Re $n-1$")
    ax.plot(x, n.imag, color=C_P, label="Im $n$ (absorption)")
    ax.axhline(0, color="k", lw=0.5)
    ax.axvspan(1 - 1 / (2 * Q), 1 + 1 / (2 * Q), color="0.85", lw=0)
    ax.text(1.0, -0.47, "anomalous\ndispersion", ha="center", fontsize=7.5)
    ax.set_xlabel("$\\omega/\\omega_0$"); ax.legend(fontsize=7.5, frameon=False, loc="upper left")
    ax.set_title("near a resonance", fontsize=9)
    ax = axs[1]
    lam = np.linspace(0.21, 3.2, 1500)
    ax.plot(lam, sellmeier_silica(lam), color=C_E)
    ax.axvspan(0.4, 0.7, color="#f3d36b", alpha=0.4, lw=0)
    ax.set_xlabel("wavelength ($\\mu$m)"); ax.set_ylabel("$n$")
    ax.text(0.55, 1.515, "visible", ha="center", fontsize=8)
    ax.text(0.8, 1.47, "rising towards the\nUV resonances\n(0.07, 0.12 $\\mu$m)", fontsize=7.5)
    ax.text(1.7, 1.445, "falling towards the\nIR resonance\n(9.9 $\\mu$m)", fontsize=7.5)
    ax.set_ylim(1.40, 1.53)
    ax.set_title("fused silica (three oscillators)", fontsize=9)
    plt.subplots_adjust(wspace=0.32)
    fig.savefig(os.path.join(FIG, "fig3_2_dispersion.pdf"))
    plt.close(fig)


def fig3_3():
    # single oscillator with radiative damping only, lambda0 = 100 nm
    re = 2.818e-15; c = 2.998e8
    lam0 = 100e-9; w0 = 2 * np.pi * c / lam0
    Gam = 2 / 3 * re * w0**2 / c                # energy decay rate = 2 gamma
    gam = Gam / 2
    N = 2.5e25                                   # m^-3, air-like
    x = np.linspace(0.05, 0.6, 600)
    w = x * w0; k = w / c
    n_true = 2 * np.pi * N * re * c**2 / (w0**2 - w**2)
    sigma = 8 * np.pi / 3 * re**2 * w**4 / ((w0**2 - w**2)**2 + 4 * gam**2 * w**2)
    tauW = 2 * gam * (w0**2 + w**2) / (w0**2 - w**2)**2
    n_delay = c * N * sigma * tauW
    fig, ax = plt.subplots(figsize=(5.6, 3.2))
    ax.semilogy(x, n_true, color=C_E, label="true index, $n-1=2\\pi N f(0)/k^2$")
    ax.semilogy(x, n_delay, color=C_P, label="delay model, $c\\,N\\sigma\\tau_W$")
    ax.axvspan(100 / 700, 100 / 400, color="#f3d36b", alpha=0.4, lw=0)
    ax.set_xlabel("$\\omega/\\omega_0$ ($\\lambda_0=100$ nm, radiative damping)")
    ax.set_ylabel("$n-1$")
    ax.legend(fontsize=8, frameon=False, loc="center right")
    ax.text(0.19, 1e-10, "visible", ha="center", fontsize=8)
    fig.savefig(os.path.join(FIG, "fig3_3_delay.pdf"))
    plt.close(fig)
    i = np.argmin(abs(x - 0.18))
    print("at 550 nm: n-1 true %.2e, delay %.2e, ratio %.1e" % (n_true[i], n_delay[i],
                                                                 n_delay[i] / n_true[i]))


if __name__ == "__main__":
    fig3_1(); fig3_2(); fig3_3()
    print("chapter 3 figures written")


==> anc/code/ch4_figures.py <==
"""
Chapter 4 ("The extinction theorem") - exact 1D Ewald-Oseen decomposition for a
semi-infinite medium (z > 0) of index n, made of sheets radiating plane waves.

Inside the medium (z>0), with A = 2E0/(n+1) the amplitude of the refracted wave:
  incident wave                        E0 e^{ikz}
  waves from the sheets upstream z'<z  (n+1)/2 A ( e^{iknz} - e^{ikz} )
  waves from the sheets downstream     -(n-1)/2 A e^{iknz}
  total                                A e^{iknz}
Outside (z<0): reflected wave  r E0 e^{-ikz}, r = -(n-1)/(n+1).

  fig4_1_extinction.pdf   the pieces of the field and their sum
  fig4_2_phasors.pdf      arrows of the sheets seen from a point inside: the surface term
  anim4_extinction.mp4    the pieces travelling (incident and extinguishing waves at c,
                          refracted wave at c/n)
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import animation

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
ANIM = os.path.join(HERE, "..")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"; C_O = "#d4880f"

n = 1.5
k = 2 * np.pi
A = 2 / (n + 1)
r = -(n - 1) / (n + 1)


def pieces(z, t):
    ph = np.exp(-1j * k * t)                     # c = 1, lambda = 1, period = 1
    inc = np.exp(1j * k * z)
    inside = z > 0
    ext = np.where(inside, -(n + 1) / 2 * A * np.exp(1j * k * z), 0)          # extinguishing
    refr_up = np.where(inside, (n + 1) / 2 * A * np.exp(1j * k * n * z), 0)
    refr_dn = np.where(inside, -(n - 1) / 2 * A * np.exp(1j * k * n * z), 0)
    refl = np.where(inside, 0, r * np.exp(-1j * k * z))
    tot = np.where(inside, A * np.exp(1j * k * n * z), inc + refl)
    f = lambda a: np.real(a * ph)
    return f(inc), f(ext), f(refr_up + refr_dn), f(refl), f(tot)


def draw(axs, t):
    z = np.linspace(-2.5, 4, 1600)
    inc, ext, refr, refl, tot = pieces(z, t)
    for ax in axs:
        ax.clear()
        ax.axvspan(0, 4, color="#f3d36b", alpha=0.35, lw=0)
        ax.axhline(0, color="0.7", lw=0.5)
        ax.set_xlim(-2.5, 4); ax.set_ylim(-1.35, 2.1); ax.set_yticks([])
    axs[0].plot(z, inc, color="k", lw=1.0, label="incident wave (everywhere, speed $c$)")
    axs[0].plot(z, ext, color=C_P, lw=1.0, ls="--",
                label="wave of the medium at speed $c$ (inside)")
    axs[0].plot(z, inc + ext * (z > 0), color=C_G, lw=1.6, label="their sum: zero inside")
    axs[1].plot(z, refr, color=C_E, lw=1.0, ls="--", label="waves of the medium at speed $c/n$")
    axs[1].plot(z, refl, color=C_O, lw=1.0, ls="--", label="backward wave of the medium (reflected)")
    axs[2].plot(z, tot, color=C_E, lw=1.6, label="total field")
    for ax in axs:
        ax.legend(fontsize=7.2, frameon=False, loc="upper left", ncol=1)
    axs[2].set_xlabel("$z/\\lambda$")
    axs[0].text(1.5, -1.25, "medium, $n=%.1f$" % n, fontsize=8)


def fig4_1():
    fig, axs = plt.subplots(3, 1, figsize=(6.4, 5.4), sharex=True)
    draw(axs, 0.0)
    axs[0].set_title("the pieces of the field (one instant)", fontsize=9)
    plt.subplots_adjust(hspace=0.12)
    fig.savefig(os.path.join(FIG, "fig4_1_extinction.pdf"))
    plt.close(fig)


def fig4_2():
    # contributions of the sheets at z' < Z to the field at z = Z, phase relative to e^{ikZ}
    Z = 0.7
    chi = n**2 - 1
    fig, ax = plt.subplots(figsize=(5.2, 3.8))
    zp = np.linspace(0, Z, 3000)
    dc = 1j * k * chi / 2 * A * np.exp(1j * k * (n - 1) * zp) * (zp[1] - zp[0])
    S = np.concatenate([[0], np.cumsum(dc)])
    th = np.linspace(0, 2 * np.pi, 300)
    c0 = -(n + 1) / 2 * A
    ax.plot(c0 + np.cos(th), np.sin(th), color="0.75", lw=0.8, ls=":")
    ax.plot(S.real, S.imag, color=C_G, lw=1.6, label="arrows of the sheets between the\nsurface and the point $z$")
    ar = dict(arrowstyle="-|>", lw=1.8)
    ax.annotate("", xy=(1, 0), xytext=(0, 0), arrowprops=dict(ar, color="k"))
    ax.annotate("", xy=(c0, 0), xytext=(0, 0), arrowprops=dict(ar, color=C_P))
    ax.annotate("", xy=(S[-1].real, S[-1].imag), xytext=(c0, 0), arrowprops=dict(ar, color=C_E))
    ax.text(0.5, 0.07, "incident", fontsize=8.5, ha="center")
    ax.text(-0.75, -0.08, "surface term $=-E_0$", fontsize=8.5, color=C_P, ha="center", va="top")
    ax.text(-1.0, -0.38, "blue arrow:\nwave at speed $c/n$\n$\\frac{n+1}{2}A\\,e^{ik(n-1)z}$", fontsize=8.5,
            color=C_E, ha="center", va="top")              # inside the circle, below the red arrow
    ax.plot([0], [0], "o", color="k", ms=3)
    ax.set_aspect("equal"); ax.set_xlim(-2.3, 1.3); ax.set_ylim(-1.15, 1.42)
    ax.set_xticks([]); ax.set_yticks([])
    ax.legend(fontsize=7.5, frameon=False, loc="lower right")
    ax.text(0.5, 0.97, "sum of the forward wavelets reaching a point inside the medium", fontsize=8.5,
            ha="center", va="top", transform=ax.transAxes)     # title inside the frame
    fig.savefig(os.path.join(FIG, "fig4_2_phasors.pdf"))
    plt.close(fig)


def anim4():
    fig, axs = plt.subplots(3, 1, figsize=(6.0, 5.0), dpi=100, sharex=True)
    nfr = 60
    def frame(i):
        draw(axs, i / nfr * 2)
        axs[0].text(3.9, 1.1, "$t=%.2f\\,T$" % (i / nfr * 2), ha="right", fontsize=8)
    ani = animation.FuncAnimation(fig, frame, frames=nfr)
    ani.save(os.path.join(ANIM, "anim4_extinction.mp4"),
             writer=animation.FFMpegWriter(fps=15, bitrate=1800))
    ani.save(os.path.join(ANIM, "anim4_extinction.gif"), writer=animation.PillowWriter(fps=15))
    plt.close(fig)


if __name__ == "__main__":
    import sys
    fig4_1(); fig4_2()
    if "--noanim" not in sys.argv:
        anim4()
    print("chapter 4 figures written")


==> anc/code/ch5_arrows.py <==
"""
Chapters 5-6: Feynman's arrows made quantitative with Markley's sheets.
SI-like units with eps0 = c = 1, lambda = 1 (k = 2 pi), exp(-i w t).
Vacuum z<0, glass 0<z<d, unit incident amplitude.

  fig5_1_arrows.pdf    arrows of the sheets: Born level, self-consistent spiral, slab with two chains
  fig5_2_Rd.pdf        reflectance of a plate vs thickness: exact, numerical sum of the sheet
                       arrows, Feynman's two arrows, sheets driven by the incident wave only
  fig5_3_shrink.pdf    "shrink and rotate": the transmitted arrow in the half-space
  fig6_4_arrows_obl.pdf oblique incidence: R_s, R_p of a plate (Airy vs arrows) and arrow chains
                       at 30 deg and at Brewster's angle

The self-consistent field of the slab is obtained by solving Markley's integral equation
numerically (s polarization; normal incidence is the special case phi = 0); for p polarization
the arrows are summed with the exact macroscopic field and the dipole projector (k^2 I - g g).
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"; C_O = "#e67e22"; C_C = "#17a2b8"
K = 2 * np.pi
N_GLASS = 1.5


# ---------------------------------------------------------------------------------------------
def solve_sheets_s(n, d, phi=0.0, N=1500):
    """Solve E(z) = e^{i fz z} + (i k^2 chi / 2 fz) int_0^d E(z') e^{i fz |z-z'|} dz'
    (s polarization, transverse factor e^{i kx x} dropped). Returns cell centres, E, h, fz."""
    chi = n**2 - 1
    fz = K * np.cos(phi)
    h = d / N
    z = (np.arange(N) + 0.5) * h
    D = np.abs(z[:, None] - z[None, :])
    W = np.exp(1j * fz * D) * (2 * np.sin(fz * h / 2) / fz)         # exact cell integrals
    np.fill_diagonal(W, 2 * (np.exp(1j * fz * h / 2) - 1) / (1j * fz))
    A = np.eye(N) - (1j * K**2 * chi / (2 * fz)) * W
    E = np.linalg.solve(A, np.exp(1j * fz * z))
    return z, E, h, fz


def arrows_reflected_s(n, d, phi=0.0, N=1500):
    """Arrow of each sheet for the reflected wave (relative to e^{-i fz z})."""
    z, E, h, fz = solve_sheets_s(n, d, phi, N)
    chi = n**2 - 1
    cell = np.exp(1j * fz * z) * (2 * np.sin(fz * h / 2) / fz)
    return z, (1j * K**2 * chi / (2 * fz)) * E * cell


def airy_r(n, d, phi=0.0, pol="s"):
    """Exact amplitude reflection of a plate (both polarizations), Fresnel + Airy."""
    ct = np.sqrt(1 - (np.sin(phi) / n)**2 + 0j)
    ci = np.cos(phi)
    if pol == "s":
        r = (ci - n * ct) / (ci + n * ct)
    else:
        r = (n * ci - ct) / (n * ci + ct)
    e = np.exp(2j * K * n * ct * d)
    return r * (1 - e) / (1 - r**2 * e)


def tm_fields(n, d, phi):
    """TM plate: amplitudes of H_y = a e^{i kz z} + b e^{-i kz z} inside, reflection R (in H)."""
    kx = K * np.sin(phi); fz = K * np.cos(phi); kz = np.sqrt((n * K)**2 - kx**2 + 0j)
    e2 = n**2
    # unknowns: R, a, b, T ; conditions h and (1/eps) dh/dz continuous at 0 and d
    M = np.array([[-1, 1, 1, 0],
                  [1j * fz, 1j * kz / e2, -1j * kz / e2, 0],
                  [0, np.exp(1j * kz * d), np.exp(-1j * kz * d), -1],
                  [0, 1j * kz / e2 * np.exp(1j * kz * d), -1j * kz / e2 * np.exp(-1j * kz * d),
                   -1j * fz]], complex)
    rhs = np.array([1, 1j * fz, 0, 0], complex)
    R, a, b, T = np.linalg.solve(M, rhs)
    return kx, fz, kz, a, b, R


def arrows_reflected_p(n, d, phi, N=1500):
    """Arrows (projected on the reflected p direction) of the sheets of a TM plate.
    Sheet field: dE = (i/2 fz) (k^2 I - g g).P e^{i fz |z - zeta|} dzeta, g = (kx, 0, -fz),
    P = (n^2-1) E inside; E from H by E = (i/(w n^2)) curl H, w = k (c = eps0 = 1)."""
    kx, fz, kz, a, b, R = tm_fields(n, d, phi)
    h = d / N
    z = (np.arange(N) + 0.5) * h
    hf = a * np.exp(1j * kz * z); hb = b * np.exp(-1j * kz * z)
    w = K
    Ex = (1j / (w * n**2)) * (-(1j * kz) * hf + (1j * kz) * hb)
    Ez = (1j / (w * n**2)) * (1j * kx) * (hf + hb)
    Px, Pz = (n**2 - 1) * Ex, (n**2 - 1) * Ez
    g = np.array([kx, -fz])
    gP = g[0] * Px + g[1] * Pz
    Vx = K**2 * Px - g[0] * gP
    Vz = K**2 * Pz - g[1] * gP
    er = np.array([fz, kx]) / K                 # unit vector of reflected E (perp. to g, in xz)
    proj = er[0] * Vx + er[1] * Vz
    arr = (1j / (2 * fz)) * proj * np.exp(1j * fz * z) * h
    # forward and backward parts separately (for the chains)
    def part(hpart, sgn):
        ex = (1j / (w * n**2)) * (-(sgn * 1j * kz) * hpart)
        ez = (1j / (w * n**2)) * (1j * kx) * hpart
        px, pz = (n**2 - 1) * ex, (n**2 - 1) * ez
        gp = g[0] * px + g[1] * pz
        return (1j / (2 * fz)) * (er[0] * (K**2 * px - g[0] * gp) + er[1] * (K**2 * pz - g[1] * gp)) \
            * np.exp(1j * fz * z) * h
    # incident E amplitude: |E_inc| = |H|/(w) * K = 1  (vacuum, eps0 = c = 1)
    return z, arr, part(hf, +1), part(hb, -1), R


def chain(ax, arr, color, lw=1.0, start=0j, label=None):
    c = start + np.concatenate([[0], np.cumsum(arr)])
    ax.plot(c.real, c.imag, color=color, lw=lw, label=label)
    return c


def big_arrow(ax, z0, z1, color, lw=1.8):
    ax.annotate("", xy=(z1.real, z1.imag), xytext=(z0.real, z0.imag),
                arrowprops=dict(arrowstyle="-|>", color=color, lw=lw, shrinkA=0, shrinkB=0))


# ---------------------------------------------------------------------------------------------
def fig5_1():
    n = N_GLASS; chi = n**2 - 1; t = 2 / (n + 1)
    fig, axs = plt.subplots(1, 3, figsize=(7.2, 2.75))
    # (a) Born level: driven by the incident wave only, one turn per lambda/2
    ax = axs[0]
    zz = np.linspace(0, 0.5, 400); dz = zz[1] - zz[0]
    arr = 1j * K * chi / 2 * np.exp(2j * K * zz) * dz
    chain(ax, arr, "0.45", 1.2)
    ax.plot([-chi / 4], [0], "+", color="k")
    big_arrow(ax, -chi / 4 + 0j, -chi / 4 + chi / 4 * np.exp(1j * np.pi / 4), C_P, 1.2)
    ax.text(-chi / 4, -0.08, f"radius $(n^2-1)/4={chi/4:.3f}$", fontsize=7.5, color=C_P, ha="center")
    ax.set_title("(a) driven by the incident wave\none turn per $\\lambda/2$", fontsize=8.5)
    # (b) self-consistent: one turn per lambda/(n+1), with weak absorption it spirals in
    ax = axs[1]
    zz = np.linspace(0, 5, 6000); dz = zz[1] - zz[0]
    eps = 0.07
    arr = 1j * K * chi / 2 * t * np.exp(1j * (n + 1) * K * zz - eps * K * zz) * dz
    c = chain(ax, arr, "0.45", 0.7)
    big_arrow(ax, 0j, -(n - 1) / (n + 1) + 0j, C_P)
    ax.text(-0.1, -0.215, "$-\\frac{n-1}{n+1}=-0.2$", fontsize=8.5, color=C_P, ha="center")
    ax.set_title("(b) self-consistent wave\none turn per $\\lambda/(n+1)$", fontsize=8.5)
    # (c) slab d = 0.37 lambda: forward and backward chains, the two surface arrows
    ax = axs[2]
    d = 0.37
    z, A = arrows_reflected_s(n, d)
    kx, fz, kz, a, b, R = tm_fields(n, d, 0.0)        # same as s at normal incidence (H picture)
    # forward / backward amplitudes of E inside: E = alpha e^{iknz} + beta e^{-iknz}
    zz = np.linspace(0, d, 1500); dz = zz[1] - zz[0]
    # obtain alpha, beta from the numerical solution by least squares
    Mfit = np.stack([np.exp(1j * n * K * z), np.exp(-1j * n * K * z)], 1)
    _, E, _, _ = solve_sheets_s(n, d)
    al, be = np.linalg.lstsq(Mfit, E, rcond=None)[0]
    af = 1j * K * chi / 2 * al * np.exp(1j * (n + 1) * K * zz) * dz
    ab = 1j * K * chi / 2 * be * np.exp(1j * (1 - n) * K * zz) * dz
    front = -(n - 1) / 2 * al; back = (n + 1) / 2 * be
    cf = chain(ax, af, C_P, 1.1)
    chain(ax, ab, C_O, 1.4, start=cf[-1])
    big_arrow(ax, 0j, front, C_E, 1.4)
    big_arrow(ax, front, front + back, C_C, 1.4)
    big_arrow(ax, 0j, A.sum(), "k", 1.0)
    ax.text(front.real, front.imag - 0.045, "front", color=C_E, fontsize=7.5, ha="center")
    ax.text((front + back / 2).real - 0.03, (front + back / 2).imag + 0.03, "back", color=C_C,
            fontsize=7.5, ha="right")
    from matplotlib.lines import Line2D
    ax.legend(handles=[Line2D([], [], color=C_P, lw=1.5, label="forward-wave chain"),
                       Line2D([], [], color=C_O, lw=1.5, label="backward-wave chain")],
              fontsize=6.5, frameon=False, loc="lower left")
    ax.set_title(f"(c) plate $d={d}\\lambda$: two chains,\ntwo surface arrows", fontsize=8.5)
    for ax in axs:
        ax.set_aspect("equal"); ax.axhline(0, color="0.85", lw=0.5); ax.axvline(0, color="0.85", lw=0.5)
        ax.plot([0], [0], "o", color="k", ms=2.5)
        ax.tick_params(labelsize=7)
    axs[0].set_xlim(-0.68, 0.06); axs[0].set_ylim(-0.37, 0.37)
    axs[1].set_xlim(-0.44, 0.04); axs[1].set_ylim(-0.24, 0.24)
    axs[2].set_xlim(-0.45, 0.1); axs[2].set_ylim(-0.27, 0.27)
    plt.subplots_adjust(wspace=0.3)
    fig.savefig(os.path.join(FIG, "fig5_1_arrows.pdf"))
    plt.close(fig)
    print("fig5_1: plate d=0.37: arrows sum", A.sum(), " Airy", airy_r(n, d))


def fig5_2():
    n = N_GLASS; chi = n**2 - 1
    dd = np.linspace(0, 0.7, 700)
    fig, ax = plt.subplots(figsize=(5.6, 3.0))
    ax.plot(dd, np.abs(airy_r(n, dd))**2, color="k", lw=1.2, label="exact (Markley = Airy)")
    dn = np.linspace(0.02, 0.68, 23)
    Rn = []
    for d in dn:
        _, A = arrows_reflected_s(n, d, N=800)
        Rn.append(abs(A.sum())**2)
    Rn = np.array(Rn)
    err = np.max(np.abs(Rn - np.abs(airy_r(n, dn))**2))
    ax.plot(dn, Rn, "o", mfc="none", color=C_E, ms=5, label="numerical sum of the sheet arrows")
    r = -(n - 1) / (n + 1)
    ax.plot(dd, np.abs(r - r * np.exp(2j * K * n * dd))**2, "--", color=C_P, lw=1,
            label="Feynman: two arrows of 0.2")
    ax.plot(dd, np.abs(chi / 4 * (1 - np.exp(2j * K * dd)))**2, ":", color=C_G, lw=1.3,
            label="sheets driven by the incident wave only")
    ax.set_xlabel("thickness $d/\\lambda$"); ax.set_ylabel("reflectance")
    ax.set_xlim(0, 0.7); ax.set_ylim(0, 0.42)
    ax.legend(fontsize=7.5, frameon=False, loc="upper right", ncol=1)
    fig.savefig(os.path.join(FIG, "fig5_2_Rd.pdf"))
    plt.close(fig)
    print(f"fig5_2: max |R_arrows - R_Airy| = {err:.1e}; max Airy = {np.max(np.abs(airy_r(n,dd))**2):.4f}")


def fig5_3():
    n = N_GLASS; chi = n**2 - 1; t = 2 / (n + 1)
    z = 0.3
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 2.9), sharey=True)
    for k, ax in enumerate(axs):
        th = np.linspace(0, 2 * np.pi, 300)
        ax.plot(np.cos(th), np.sin(th), color="0.88", lw=0.6)
        big_arrow(ax, 0j, 1 + 0j, "0.55", 1.4)
        ax.text(0.5, -0.1, "incident", color="0.45", fontsize=8, ha="center")
        zz = np.linspace(0, z, 500); dz = zz[1] - zz[0]
        af = 1j * K * chi / 2 * t * np.exp(1j * (n - 1) * K * zz) * dz
        c = chain(ax, af, C_P, 1.3, start=1 + 0j)
        rot = np.exp(1j * (n - 1) * K * z)
        big_arrow(ax, 0j, rot, C_P if k == 0 else "0.75", 1.4)
        if k == 0:
            ax.text(rot.real * 1.05 + 0.02, rot.imag * 1.05, "rotated", color=C_P, fontsize=8)
        if k == 1:
            zb = np.linspace(z, z + 4, 6000); dzb = zb[1] - zb[0]
            ab = 1j * K * chi / 2 * t * np.exp(1j * n * K * zb + 1j * K * (zb - z) - 0.09 * K * (zb - z)) \
                * np.exp(-1j * K * z) * dzb
            chain(ax, ab, C_E, 0.8, start=rot)
            big_arrow(ax, 0j, t * rot, "k", 1.6)
            ax.text((t * rot).real * 0.5 + 0.05, (t * rot).imag * 0.5 - 0.05, "$t\\,e^{i(n-1)kz}$", fontsize=9)
            ax.text(rot.real + 0.2, rot.imag - 0.2, "sheets behind\nthe point", color=C_E, fontsize=7.5)
        ax.set_aspect("equal"); ax.axhline(0, color="0.85", lw=0.5); ax.axvline(0, color="0.85", lw=0.5)
        ax.set_xlim(-1.1, 1.25); ax.set_ylim(-0.3, 1.15); ax.tick_params(labelsize=7)
    axs[0].set_title("(a) sheets in front of the point: the chain\nstarts by cancelling the incident arrow",
                     fontsize=8.5)
    axs[1].set_title("(b) the deeper sheets, radiating backward,\nshrink it to $t=2/(n+1)$", fontsize=8.5)
    fig.savefig(os.path.join(FIG, "fig5_3_shrink.pdf"))
    plt.close(fig)


def fig6_4():
    n = N_GLASS
    d = 0.6
    ph = np.radians(np.linspace(0, 89, 400))
    fig = plt.figure(figsize=(7.3, 2.8))
    ax = fig.add_axes([0.06, 0.15, 0.36, 0.75])
    ax.plot(np.degrees(ph), np.abs(airy_r(n, d, ph, "s"))**2, color=C_P, label="s, exact (Airy)")
    ax.plot(np.degrees(ph), np.abs(airy_r(n, d, ph, "p"))**2, color=C_E, label="p, exact (Airy)")
    pn = np.radians(np.arange(2, 89, 5.0))
    Rs = [abs(arrows_reflected_s(n, d, p_, N=700)[1].sum())**2 for p_ in pn]
    Rp = [abs(arrows_reflected_p(n, d, p_, N=700)[1].sum())**2 for p_ in pn]
    es = np.max(np.abs(np.array(Rs) - np.abs(airy_r(n, d, pn, "s"))**2))
    ep = np.max(np.abs(np.array(Rp) - np.abs(airy_r(n, d, pn, "p"))**2))
    ax.plot(np.degrees(pn), Rs, "o", mfc="none", color=C_P, ms=4, label="s, sum of sheet arrows")
    ax.plot(np.degrees(pn), Rp, "s", mfc="none", color=C_E, ms=3.5, label="p, sum of sheet arrows")
    thB = np.degrees(np.arctan(n))
    ax.axvline(thB, color="0.6", lw=0.6, ls="--"); ax.text(thB - 2, 0.75, "Brewster", rotation=90,
                                                         fontsize=7.5, color="0.4", ha="right")
    ax.set_xlabel("angle of incidence (deg)"); ax.set_ylabel("reflectance")
    ax.set_xlim(0, 90); ax.set_ylim(0, 1)
    ax.set_title(f"plate $d={d}\\lambda$, $n={n}$", fontsize=8.5)
    ax.legend(fontsize=6.5, frameon=False, loc="upper left")
    dch = 0.25
    for j, (phd, ttl) in enumerate([(30.0, "$30^\\circ$"), (thB, f"Brewster, ${thB:.1f}^\\circ$")]):
        ax2 = fig.add_axes([0.49 + 0.26 * j, 0.15, 0.23, 0.75])
        p_ = np.radians(phd)
        _, As = arrows_reflected_s(n, dch, p_, N=800)
        z, Ap, Af, Ab, R = arrows_reflected_p(n, dch, p_, N=800)
        chain(ax2, As, C_P, 1.5, label="s")
        cf = chain(ax2, Af, C_E, 1.5, label="p, forward")
        chain(ax2, Ab, C_C, 1.8, start=cf[-1], label="p, backward")
        big_arrow(ax2, 0j, As.sum(), C_P, 1.0)
        if abs(Ap.sum()) > 1e-3:
            big_arrow(ax2, 0j, Ap.sum(), C_E, 1.0)
        ax2.plot([0], [0], "o", color="k", ms=2.5)
        ax2.set_aspect("equal"); ax2.axhline(0, color="0.85", lw=0.5); ax2.axvline(0, color="0.85", lw=0.5)
        ax2.set_xlim(-0.62, 0.12); ax2.set_ylim(-0.37, 0.37); ax2.tick_params(labelsize=6.5)
        ax2.set_title(f"arrows, plate ${dch}\\lambda$, {ttl}", fontsize=8)
        if j == 1:
            ax2.text(-0.03, 0.06, "p: all arrows\nhave zero length", fontsize=7, color=C_E, ha="right")
            print("fig6_4: at Brewster |sum p arrows| =", abs(Ap.sum()), " max|arrow| =", np.abs(Ap).max(),
                  " backward wave amp", abs(Ab).max())
        else:
            ax2.legend(fontsize=6, frameon=False, loc="lower left")
    fig.savefig(os.path.join(FIG, "fig6_4_arrows_obl.pdf"))
    plt.close(fig)
    print(f"fig6_4: max err s {es:.1e}, p {ep:.1e}")


if __name__ == "__main__":
    fig5_1(); fig5_2(); fig5_3(); fig6_4()


==> anc/code/ch5_figures.py <==
"""
Chapter 5 ("Reflection") - figures.  SI units, exp(-i w t).

  fig5_1_slab_arrows.pdf  backward arrows of the sheets of a plate; reflectance vs thickness
  fig5_2_white.pdf        the sky is blue but a window reflects white: spectra and colours
  fig5_3_soap.pdf         colours of a soap film vs thickness (Newton's colours)
  fig5_4_stack.pdf        quarter-wave stack: a mirror made of transparent layers
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from ch1_figures import spectrum_to_rgb
from ch3_figures import sellmeier_silica

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"


def r_slab(n, d, lam, n_out=1.0):
    """Amplitude reflection of a plate of index n, thickness d, normal incidence (Airy)."""
    r = (n_out - n) / (n_out + n)
    ph = np.exp(2j * 2 * np.pi * n * d / lam)
    return r * (1 - ph) / (1 - r**2 * ph)


def fig5_1():
    n = 1.5
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 3.1), gridspec_kw=dict(width_ratios=[1, 1.5]))
    ax = axs[0]
    r = (1 - n) / (1 + n)
    d = 0.3                                     # thickness in wavelengths (in vacuum)
    # arrows: front surface r, back surface -r e^{2iknd} (single bounce)
    front = r
    back = -r * np.exp(2j * 2 * np.pi * n * d)
    ax.annotate("", xy=(front.real, front.imag), xytext=(0, 0),
                arrowprops=dict(arrowstyle="-|>", color=C_P, lw=1.8))
    ax.annotate("", xy=((front + back).real, (front + back).imag), xytext=(front.real, front.imag),
                arrowprops=dict(arrowstyle="-|>", color=C_G, lw=1.8))
    ax.annotate("", xy=((front + back).real, (front + back).imag), xytext=(0, 0),
                arrowprops=dict(arrowstyle="-|>", color=C_E, lw=1.8))
    # the arrows of all the sheets in between: a circle arc
    zp = np.linspace(0, d, 400)
    S = r + (-r) * (np.exp(2j * 2 * np.pi * n * zp))
    ax.plot(S.real, S.imag, color="0.6", lw=0.8, ls=":")
    ax.text(front.real - 0.02, 0.012, "front\nsurface", color=C_P, fontsize=8, ha="right")
    ax.text((front + back).real * 0.5 + 0.08, (front + back).imag * 0.5 + 0.01, "total", color=C_E,
            fontsize=8)
    ax.text(front.real + back.real / 2 + 0.03, back.imag / 2 - 0.03, "back\nsurface", color=C_G,
            fontsize=8)
    ax.plot([0], [0], "o", color="k", ms=3)
    ax.set_aspect("equal"); ax.axis("off")
    ax.set_xlim(-0.48, 0.32); ax.set_ylim(-0.3, 0.3)
    ax.set_title("arrows for a plate\n($n=1.5$, $d=0.3\\lambda$)", fontsize=9)
    ax = axs[1]
    dd = np.linspace(0, 1.2, 1200)
    ax.plot(dd, np.abs(r_slab(n, dd, 1.0))**2 * 100, color=C_E, label="exact (multiple reflections)")
    ax.plot(dd, np.abs(r - r * np.exp(2j * 2 * np.pi * n * dd))**2 * 100, "--", color=C_P, lw=0.9,
            label="two arrows (single reflections)")
    ax.axhline(4, color="0.5", lw=0.6, ls=":")
    ax.text(1.0, 4.6, "one surface: 4%", fontsize=7.5, color="0.4")
    ax.set_xlabel("thickness $d/\\lambda$"); ax.set_ylabel("reflectance (%)")
    ax.legend(fontsize=7.5, frameon=False, loc="upper right")
    ax.set_ylim(0, 19)
    ax.set_title("a glass plate: from 0 to 16%", fontsize=9)
    plt.subplots_adjust(wspace=0.2)
    fig.savefig(os.path.join(FIG, "fig5_1_slab_arrows.pdf"))
    plt.close(fig)


def blackbody(l):
    h, c, kB, T = 6.626e-34, 2.998e8, 1.381e-23, 5778.0
    lm = l * 1e-9
    B = 1 / lm**5 / (np.exp(h * c / (lm * kB * T)) - 1)
    return B / B.max()


def fig5_2():
    l = np.linspace(380, 780, 801)
    B = blackbody(l)
    n = sellmeier_silica(l / 1000)
    R = ((n - 1) / (n + 1))**2
    ray = (550 / l)**4
    fig = plt.figure(figsize=(6.6, 3.0))
    ax = fig.add_axes([0.08, 0.16, 0.58, 0.76])
    ax.plot(l, R / R[np.argmin(abs(l - 550))], color="k", lw=1.3,
            label="reflectance of glass, $((n-1)/(n+1))^2$")
    ax.plot(l, ray, color=C_E, lw=1.3, label="scattering by one molecule, $\\propto\\lambda^{-4}$")
    ax.set_xlabel("wavelength (nm)"); ax.set_ylabel("relative to 550 nm")
    ax.set_ylim(0, 4.6); ax.set_xlim(380, 780)
    ax.legend(fontsize=7.5, frameon=False, loc="upper right")
    for i, (name, S) in enumerate([("light reflected\nby a window", B * R), ("light scattered\nby the air", B * ray)]):
        a = fig.add_axes([0.72, 0.58 - 0.4 * i, 0.2, 0.3])
        a.add_patch(plt.Rectangle((0, 0), 1, 1, color=spectrum_to_rgb(l, S, white=B)))
        a.set_xticks([]); a.set_yticks([])
        a.text(1.06, 0.5, name, transform=a.transAxes, va="center", fontsize=8)
    fig.savefig(os.path.join(FIG, "fig5_2_white.pdf"))
    plt.close(fig)


def fig5_3():
    l = np.linspace(380, 780, 401)
    B = blackbody(l)
    n = 1.333
    d = np.linspace(0, 1200, 600)              # nm
    cols = []
    for di in d:
        R = np.abs(r_slab(n, di, l))**2
        rgb = spectrum_to_rgb(l, B * R, white=B)
        # brightness: scale by luminance of reflected light relative to max possible (~0.2)
        from ch1_figures import cie
        _, yb, _ = cie(l)
        Y = np.trapezoid(B * R * yb, l) / np.trapezoid(B * yb, l)
        cols.append(np.clip(rgb * min(1.0, Y / 0.16)**0.6, 0, 1))
    cols = np.array(cols)
    fig, axs = plt.subplots(2, 1, figsize=(6.6, 2.6), gridspec_kw=dict(height_ratios=[1, 1.4]),
                            sharex=True)
    axs[0].imshow(cols[None, :, :], aspect="auto", extent=[0, 1200, 0, 1])
    axs[0].set_yticks([])
    axs[0].set_title("colour of a soap film in reflection (white light, normal incidence)", fontsize=9)
    for lam, c in [(450, C_E), (550, C_G), (650, C_P)]:
        axs[1].plot(d, np.abs(r_slab(n, d, lam))**2 * 100, color=c, lw=1, label="%d nm" % lam)
    axs[1].set_xlabel("film thickness (nm)"); axs[1].set_ylabel("$R$ (%)")
    axs[1].legend(fontsize=7.5, frameon=False, ncol=3, loc="upper right")
    axs[1].set_ylim(0, 13)
    plt.subplots_adjust(hspace=0.15)
    fig.savefig(os.path.join(FIG, "fig5_3_soap.pdf"))
    plt.close(fig)


def stack_R(nH, nL, Np, lam, lam0, n_sub=1.52):
    """Normal-incidence reflectance of (HL)^Np quarter-wave stack on a substrate (transfer matrices)."""
    M = np.tile(np.eye(2, dtype=complex)[:, :, None], (1, 1, lam.size))
    for nj in [nH, nL] * Np:
        d = lam0 / (4 * nj)
        dl = 2 * np.pi * nj * d / lam
        m = np.array([[np.cos(dl), -1j * np.sin(dl) / nj], [-1j * nj * np.sin(dl), np.cos(dl)]])
        M = np.einsum("ijl,jkl->ikl", M, m)
    B = M[0, 0] + M[0, 1] * n_sub
    C = M[1, 0] + M[1, 1] * n_sub
    r = (B - C) / (B + C)
    return np.abs(r)**2


def fig5_4():
    lam = np.linspace(400, 800, 1200)
    fig, ax = plt.subplots(figsize=(5.6, 3.0))
    for Np, ls in [(1, ":"), (3, "--"), (8, "-")]:
        ax.plot(lam, stack_R(2.35, 1.38, Np, lam, 600.0) * 100, ls=ls, color=C_E, lw=1.1,
                label="%d pair%s" % (Np, "s" if Np > 1 else ""))
    ax.set_xlabel("wavelength (nm)"); ax.set_ylabel("reflectance (%)")
    ax.legend(fontsize=8, frameon=False, loc="upper right")
    ax.set_title("quarter-wave stack, TiO$_2$/MgF$_2$, centred at 600 nm", fontsize=9)
    ax.set_ylim(0, 105)
    fig.savefig(os.path.join(FIG, "fig5_4_stack.pdf"))
    plt.close(fig)


if __name__ == "__main__":
    # fig5_1() is superseded by ch5_arrows.py (Markley sheets)
    fig5_2(); fig5_3(); fig5_4()
    print("chapter 5 figures written")


==> anc/code/ch5_metals.py <==
"""Figures for the subsection 'Metals and semiconductors' (Sec. 5).

fig5_6_metals.pdf : (a) free-electron (Drude) reflectance vs omega/omega_p;
                    (b) measured normal-incidence reflectance of Ag, Al, Au, Cu, with the
                        colour each metal shows in daylight.
fig5_7_semiconductors.pdf : (a) absorption length 1/alpha of Ge, Si, GaAs;
                            (b) band gaps of some crystals against the visible spectrum.

Optical constants from the refractiveindex.info database (CC0), files in data/:
Ag, Au, Cu: Johnson & Christy, Phys. Rev. B 6, 4370 (1972);
Al: Rakic et al., Appl. Opt. 37, 5271 (1998) (Lorentz-Drude fit);
Si: Green, Sol. Energ. Mat. Sol. Cells 92, 1305 (2008);
GaAs: Papatryfonos et al., AIP Adv. 11, 025327 (2021);
Ge: Nunley et al., J. Vac. Sci. Technol. B 34, 061205 (2016).
Band gaps at 300 K: Kittel, Introduction to Solid State Physics, Table 8.1.
"""
import os
import numpy as np
import yaml
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from ch1_figures import linear_rgb, wavelength_rgb

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
DATA = os.path.join(HERE, "data")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})


def load(name):
    d = yaml.safe_load(open(os.path.join(DATA, name)))["DATA"][0]["data"]
    a = np.loadtxt(d.splitlines())
    return a[:, 0] * 1e3, a[:, 1] + 1j * a[:, 2]          # nm, complex index


def R_normal(n):
    return np.abs((n - 1) / (n + 1))**2


def daylight(l):
    """Blackbody at 5778 K as daylight."""
    lm = l * 1e-9
    return 1 / (lm**5 * (np.exp(6.626e-34 * 2.998e8 / (lm * 1.381e-23 * 5778)) - 1))


def colour_of_reflectance(l, R):
    S = daylight(l)
    rgb = linear_rgb(l, S * R) / linear_rgb(l, S)
    rgb = np.clip(rgb, 0, 1)
    return np.where(rgb <= 0.0031308, 12.92 * rgb, 1.055 * rgb**(1 / 2.4) - 0.055)


def visible_band(ax, y0, y1, l0=380, l1=750):
    for w in np.arange(l0, l1, 2.0):
        ax.axvspan(w, w + 2, ymin=y0, ymax=y1, color=wavelength_rgb(w), lw=0, alpha=0.9)


def fig_metals():
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(9.2, 3.5), gridspec_kw=dict(width_ratios=[1, 1.35]))
    # (a) Drude
    x = np.linspace(0.02, 2.0, 2000)
    for g, ls, lab in [(0.003, "-", r"$\gamma=0.003\,\omega_p$"), (0.05, "--", r"$\gamma=0.05\,\omega_p$")]:
        n = np.sqrt(1 - 1 / (x**2 + 2j * g * x))
        a1.plot(x, R_normal(n), ls, color="k", lw=1.2, label=lab)
    a1.axvline(1, color="0.6", lw=0.6, ls=":")
    a1.set_xlabel(r"$\omega/\omega_p$"); a1.set_ylabel("reflectance $R$")
    a1.set_ylim(0, 1.05); a1.set_xlim(0, 2)
    a1.text(0.45, 0.55, "$n$ imaginary:\nthe wave is\nturned back", ha="center", fontsize=8.5)
    a1.text(1.55, 0.55, "$n$ real, $<1$:\nthe metal is\ntransparent", ha="center", fontsize=8.5)
    a1.legend(frameon=False, fontsize=8, loc="center right", bbox_to_anchor=(1.0, 0.25))
    a1.set_title("(a) free electrons", fontsize=9.5)
    # (b) real metals
    l = np.linspace(380, 780, 401)
    curves = [("Ag", "main_Ag_nk_Johnson.yml", "#7f7f7f"), ("Al", "main_Al_nk_Rakic-LD.yml", "#1f4e9c"),
              ("Au", "main_Au_nk_Johnson.yml", "#c79a00"), ("Cu", "main_Cu_nk_Johnson.yml", "#b5532a")]
    visible_band(a2, 0.0, 0.035)
    for i, (name, f, col) in enumerate(curves):
        lam, n = load(f)
        m = (lam >= 200) & (lam <= 1000)
        a2.plot(lam[m], R_normal(n[m]), color=col, lw=1.4)
        Rv = np.interp(l, lam, R_normal(n))
        sw = colour_of_reflectance(l, Rv)
        y = 0.40 - 0.085 * i
        a2.add_patch(plt.Rectangle((870, y), 45, 0.06, fc=sw, ec="0.3", lw=0.5))
        a2.text(925, y + 0.03, name, va="center", fontsize=8.5, color=col)
    lab = {"Ag": (560, 0.995), "Al": (300, 0.945), "Au": (470, 0.33), "Cu": (590, 0.50)}
    for name, (xx, yy) in lab.items():
        a2.text(xx, yy, name, fontsize=9, color=dict(Ag="#555", Al="#1f4e9c", Au="#a07c00", Cu="#b5532a")[name])
    a2.text(892, 0.48, "colour in\ndaylight", ha="center", fontsize=7.5, color="0.3")
    a2.set_xlim(200, 1000); a2.set_ylim(0, 1.05)
    a2.set_xlabel("wavelength (nm)"); a2.set_ylabel("reflectance $R$")
    a2.set_title("(b) real metals, normal incidence", fontsize=9.5)
    fig.tight_layout()
    fig.savefig(os.path.join(FIG, "fig5_6_metals.pdf")); plt.close(fig)


def fig_semiconductors():
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(9.2, 3.5), gridspec_kw=dict(width_ratios=[1.25, 1]))
    data = [("GaAs", "main_GaAs_nk_Papatryfonos.yml", "#2e8b57", 1.43),
            ("Si", "main_Si_nk_Green-2008.yml", "#1f4e9c", 1.11),
            ("Ge", "main_Ge_nk_Nunley.yml", "#c0392b", 0.66)]
    for name, f, col, Eg in data:
        lam, n = load(f)
        alpha = 4 * np.pi * n.imag / (lam * 1e-9)            # 1/m
        m = (n.imag > 0) & (lam >= 250)
        a1.semilogy(lam[m], 1e6 / alpha[m], color=col, lw=1.4)    # micrometres
        a1.axvline(1239.84 / Eg, color=col, lw=0.6, ls=":")
    a1.text(720, 0.06, "GaAs", color="#2e8b57", fontsize=9)
    a1.text(1000, 1500, "Si", color="#1f4e9c", fontsize=9)
    a1.text(1550, 2.0, "Ge", color="#c0392b", fontsize=9)
    visible_band(a1, 0.0, 0.03)
    a1.set_xlim(250, 2000); a1.set_ylim(1e-3, 1e4)
    a1.set_xlabel("wavelength (nm)"); a1.set_ylabel(r"absorption length $1/\alpha$ ($\mu$m)")
    a1.set_title("(a) absorption above the gap", fontsize=9.5)
    # (b) gaps against the visible
    gaps = [("diamond", 5.4), ("ZnS", 3.6), ("CdS", 2.42), ("CdSe", 1.74), ("GaAs", 1.43),
            ("Si", 1.11), ("Ge", 0.66)]
    E = np.linspace(0.4, 6.0, 600)
    for e in np.arange(1.65, 3.26, 0.01):
        a2.axvspan(e, e + 0.01, ymin=0.0, ymax=1.0, color=wavelength_rgb(1239.84 / e), lw=0, alpha=0.35)
    for i, (name, Eg) in enumerate(gaps):
        y = len(gaps) - i
        a2.plot([0.4, Eg], [y, y], color="0.75", lw=5, solid_capstyle="butt")
        a2.plot([Eg, 6.0], [y, y], color="0.15", lw=5, solid_capstyle="butt")
        a2.text(0.35, y, name, ha="right", va="center", fontsize=8.5)
        a2.text(Eg, y + 0.32, f"{Eg:.2f}", ha="center", fontsize=7)
    a2.set_yticks([]); a2.set_xlim(0.4, 6.0); a2.set_ylim(0.3, len(gaps) + 0.8)
    a2.set_xlabel("photon energy (eV)")
    a2.set_title("(b) transparent (grey) and absorbing (black)", fontsize=9.5)
    for s in ("left", "right", "top"):
        a2.spines[s].set_visible(False)
    fig.tight_layout()
    fig.savefig(os.path.join(FIG, "fig5_7_semiconductors.pdf")); plt.close(fig)


if __name__ == "__main__":
    fig_metals()
    fig_semiconductors()


==> anc/code/ch6_birefringence.py <==
"""Figure for the subsection 'Birefringence' (Sec. 6): fig6_6_birefringence.pdf

(a) an electron bound by different springs along two axes: the induced dipole is pulled
    towards the soft direction and is not parallel to the field;
(b) a calcite plate, optic axis at 45 deg to the faces: at normal incidence the ordinary beam goes
    straight, the extraordinary one walks off by rho = 6.2 deg (n_o = 1.658, n_e = 1.486);
(c) a quarter-wave plate turns linear polarization at 45 deg into circular polarization.
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, Ellipse, Polygon

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"
no, ne = 1.658, 1.486


def arrow(ax, p0, p1, col, lw=1.6, ms=11, ls="-"):
    ax.add_patch(FancyArrowPatch(p0, p1, arrowstyle="-|>", mutation_scale=ms, color=col, lw=lw,
                                 linestyle=ls, shrinkA=0, shrinkB=0))


def spring(ax, p0, p1, ncoil, amp, lw, col="0.25"):
    p0, p1 = np.array(p0, float), np.array(p1, float)
    d = p1 - p0; L = np.linalg.norm(d); u = d / L; v = np.array([-u[1], u[0]])
    t = np.linspace(0, 1, 400)
    s = np.where((t > 0.1) & (t < 0.9), amp * np.sin(2 * np.pi * ncoil * (t - 0.1) / 0.8), 0)
    pts = p0[None, :] + t[:, None] * d[None, :] + s[:, None] * v[None, :]
    ax.plot(pts[:, 0], pts[:, 1], color=col, lw=lw)


def walkoff(theta):
    """Walk-off angle for optic axis at angle theta from the wave vector."""
    return np.arctan(0.5 * np.sin(2 * theta) * (1 / ne**2 - 1 / no**2)
                     / (np.cos(theta)**2 / no**2 + np.sin(theta)**2 / ne**2))


def panel_a(ax):
    ax.set_xlim(-1.6, 1.6); ax.set_ylim(-1.6, 1.6); ax.set_aspect("equal"); ax.axis("off")
    # walls
    ax.plot([-1.35, -1.35], [-0.35, 0.35], color="0.3", lw=3)
    ax.plot([1.35, 1.35], [-0.35, 0.35], color="0.3", lw=3)
    ax.plot([-0.35, 0.35], [1.45, 1.45], color="0.3", lw=3)
    ax.plot([-0.35, 0.35], [-1.45, -1.45], color="0.3", lw=3)
    spring(ax, (-1.35, 0), (-0.12, 0), 7, 0.10, 2.2)
    spring(ax, (0.12, 0), (1.35, 0), 7, 0.10, 2.2)
    spring(ax, (0, 0.12), (0, 1.45), 4, 0.07, 0.8)
    spring(ax, (0, -0.12), (0, -1.45), 4, 0.07, 0.8)
    ax.add_patch(plt.Circle((0, 0), 0.11, color="k", zorder=5))
    ax.text(-0.85, -0.32, "stiff", fontsize=8, ha="center")
    ax.text(0.15, -1.15, "soft", fontsize=8)
    a_x, a_y = 1.0, 2.2                                  # polarizabilities along x, y
    E = np.array([1, 1]) / np.sqrt(2)
    p = np.array([a_x * E[0], a_y * E[1]]); p = p / np.linalg.norm(p)
    arrow(ax, (-0.95 * E[0] * 1.3, -0.95 * E[1] * 1.3), (0.95 * E[0] * 1.3, 0.95 * E[1] * 1.3), C_E, lw=1.3)
    arrow(ax, (-p[0] * 0.95, -p[1] * 0.95), (p[0] * 0.95, p[1] * 0.95), C_P, lw=2.0)
    ax.text(1.05, 1.02, r"$\mathbf{E}$", color=C_E, fontsize=11)
    ax.text(0.30, 0.98, r"$\mathbf{p}$", color=C_P, fontsize=11, ha="center")
    ax.set_title("(a) an anisotropic oscillator", fontsize=9.5)


def panel_b(ax):
    th = np.pi / 4; rho = walkoff(th)
    L, H = 6.0, 3.0
    ax.set_xlim(-2.6, L + 2.8); ax.set_ylim(-1.6, H + 0.4); ax.set_aspect("equal"); ax.axis("off")
    ax.add_patch(Polygon([[0, -1.2], [L, -1.2], [L, H], [0, H]], closed=True, fc="#eef3fa", ec="0.35", lw=0.8))
    arrow(ax, (3.6, -1.0), (4.6, 0.0), "0.45", lw=0.9, ms=8)     # optic axis at 45 deg to the faces
    ax.text(4.7, -0.55, "optic\naxis", fontsize=7, color="0.45")
    y0 = 1.9
    arrow(ax, (-2.4, y0), (0, y0), "k", lw=1.6)
    ye = y0 - L * np.tan(rho)
    ax.plot([0, L], [y0, y0], color=C_E, lw=1.6)
    ax.plot([0, L], [y0, ye], color=C_P, lw=1.6)
    ax.plot([L, L + 2.4], [y0, y0], color=C_E, lw=1.6)
    ax.plot([L, L + 2.4], [ye, ye], color=C_P, lw=1.6)
    for x in (-2.0, -1.2):                              # unpolarized: dots and bars
        ax.plot(x, y0, "o", ms=3.2, color="k"); ax.plot([x + 0.3, x + 0.3], [y0 - 0.22, y0 + 0.22], color="k", lw=1)
    for x in (L + 0.6, L + 1.5):
        ax.plot(x, y0, "o", ms=3.5, color=C_E)
        ax.plot([x, x], [ye - 0.22, ye + 0.22], color=C_P, lw=1.3)
    ax.text(L + 2.5, y0, "o", color=C_E, va="center", fontsize=10)
    ax.text(L + 2.5, ye, "e", color=C_P, va="center", fontsize=10)
    ax.text(2.9, y0 - 0.55, rf"$\rho={np.degrees(rho):.1f}^\circ$", color=C_P, fontsize=8.5)
    ax.text(L / 2, H - 0.45, "calcite", ha="center", fontsize=8.5, color="0.35")
    ax.set_title("(b) double refraction in calcite", fontsize=9.5)


def panel_c(ax):
    ax.set_xlim(-0.2, 7.4); ax.set_ylim(-1.6, 1.6); ax.set_aspect("equal"); ax.axis("off")
    z = np.linspace(0, 7.2, 600)
    ax.plot([0, 7.2], [0, 0], color="0.6", lw=0.6)
    # input linear at 45 deg (drawn as a line), plate, output circle
    c0 = (1.0, 0)
    ax.add_patch(plt.Circle(c0, 0.75, fc="none", ec="0.85", lw=0.6, ls="--"))
    ax.plot([c0[0] - 0.53, c0[0] + 0.53], [-0.53, 0.53], color=C_E, lw=2)
    ax.add_patch(Polygon([[2.9, -1.3], [4.1, -1.3], [4.1, 1.3], [2.9, 1.3]], closed=True, fc="#eef3fa", ec="0.35", lw=0.8))
    ax.text(3.5, 1.38, r"$\lambda/4$ plate", ha="center", fontsize=8)
    c1 = (6.0, 0)
    ax.add_patch(plt.Circle(c1, 0.75, fc="none", ec=C_E, lw=2))
    arrow(ax, (c1[0] + 0.75, -0.05), (c1[0] + 0.75, 0.12), C_E, lw=1.5, ms=12)
    ax.text(1.0, -1.25, "linear, at $45^\\circ$", ha="center", fontsize=8)
    ax.text(6.0, -1.25, "circular", ha="center", fontsize=8)
    arrow(ax, (1.95, 0), (2.75, 0), "0.4", lw=1.0)
    arrow(ax, (4.25, 0), (5.05, 0), "0.4", lw=1.0)
    ax.set_title("(c) a quarter-wave plate", fontsize=9.5)


if __name__ == "__main__":
    fig, axs = plt.subplots(1, 3, figsize=(10.0, 3.0), gridspec_kw=dict(width_ratios=[0.85, 1.45, 1.05]))
    panel_a(axs[0]); panel_b(axs[1]); panel_c(axs[2])
    fig.tight_layout(w_pad=0.5)
    fig.savefig(os.path.join(FIG, "fig6_6_birefringence.pdf")); plt.close(fig)
    print("walk-off at 45 deg: %.2f deg" % np.degrees(walkoff(np.pi / 4)))


==> anc/code/ch6_figures.py <==
"""
Chapter 6 ("Polarization and Brewster's angle") - figures and animation.

  fig6_1_geometry.pdf   why Brewster: the dipoles in the glass cannot radiate along their axis
  fig6_2_fresnel.pdf    reflectances R_s, R_p: external and internal reflection (n = 1.5)
  fig6_3_beams.pdf      Gaussian beam at Brewster's angle, s and p polarization (beam maps,
                        dashed lines along the beam centroids)
  fig6_7_missing_dipoles.pdf  internal Brewster angle seen from the glass: the air as a medium
                        of missing dipoles, oscillating along the reflected direction
  anim6_brewster.mp4    p-polarized beam as the angle of incidence sweeps through Brewster's

Beam maps: exact angular-spectrum superposition of plane waves, each reflected and refracted
with the Fresnel coefficients (2D, field along y for s, magnetic field along y for p).
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import animation

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
ANIM = os.path.join(HERE, "..")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"
N = 1.5


def fresnel(theta, n1, n2):
    """Amplitude reflection coefficients r_s, r_p (p for the magnetic field)."""
    ci = np.cos(theta).astype(complex)
    st = n1 / n2 * np.sin(theta)
    ct = np.sqrt(1 - st**2 + 0j)
    rs = (n1 * ci - n2 * ct) / (n1 * ci + n2 * ct)
    rp = (n2 * ci - n1 * ct) / (n2 * ci + n1 * ct)
    return rs, rp


def fig6_2():
    th = np.radians(np.linspace(0, 89.9, 1000))
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 3.0), sharey=True)
    for ax, (n1, n2), title in [(axs[0], (1, N), "external: air $\\to$ glass"),
                                (axs[1], (N, 1), "internal: glass $\\to$ air")]:
        rs, rp = fresnel(th, n1, n2)
        ax.plot(np.degrees(th), np.abs(rs)**2, color=C_E, label="$s$ (perpendicular)")
        ax.plot(np.degrees(th), np.abs(rp)**2, color=C_P, label="$p$ (in the plane)")
        tb = np.degrees(np.arctan(n2 / n1))
        ax.axvline(tb, color="0.5", ls=":", lw=0.8)
        ax.text(tb + 1, 0.85, "Brewster\n%.1f$^\\circ$" % tb, fontsize=7.5)
        if n1 > n2:
            tc = np.degrees(np.arcsin(n2 / n1))
            ax.axvspan(tc, 90, color="0.9", lw=0)
            ax.text(tc + 2, 0.45, "total\nreflection", fontsize=7.5)
        ax.set_xlim(0, 90); ax.set_ylim(0, 1.02)
        ax.set_xlabel("angle of incidence (deg)")
        ax.set_title(title, fontsize=9)
    axs[0].set_ylabel("reflectance")
    axs[0].legend(fontsize=7.5, frameon=False, loc="upper left")
    plt.subplots_adjust(wspace=0.08)
    fig.savefig(os.path.join(FIG, "fig6_2_fresnel.pdf"))
    plt.close(fig)


def fig6_1():
    tb = np.arctan(N)
    tt = np.pi / 2 - tb
    fig, ax = plt.subplots(figsize=(5.4, 4.0))
    ax.axhspan(-3, 0, color="#dfe9f5", lw=0)
    ax.axhline(0, color="k", lw=1)
    L = 2.6
    # incident (from upper left), reflected (upper right), refracted (lower right)
    inc = np.array([np.sin(tb), -np.cos(tb)])
    ref = np.array([np.sin(tb), np.cos(tb)])
    tra = np.array([np.sin(tt), -np.cos(tt)])
    for v, c, lab, s0 in [(inc, "k", "incident", -L), (ref, C_P, "reflected: no light!", 0),
                          (tra, C_E, "refracted", 0)]:
        p0 = s0 * v
        p1 = p0 + L * v
        ax.annotate("", xy=p1, xytext=p0, arrowprops=dict(arrowstyle="-|>", color=c, lw=1.4,
                                                          ls="--" if c == C_P else "-"))
        if lab == "refracted":           # left of the arrow tip, clear of the green caption
            ax.text(p1[0] - 0.12, p1[1] - 0.05, lab, color=c, fontsize=8.5, ha="right", va="top")
        else:
            tp = p0 - 0.1 * v if s0 < 0 else p1 + 0.15 * v
            ax.text(*tp, lab, color=c, fontsize=8.5, ha="right" if s0 < 0 else "left")
    ax.plot([0, -L * inc[0]], [0, -L * inc[1]], color="k", ls="--", lw=0.5)
    ax.plot([0, L * inc[0]], [0, L * inc[1]], color="0.6", ls=":", lw=0.8)
    # dipoles along the refracted field (perpendicular to the refracted ray, in the plane)
    dvec = np.array([np.cos(tt), np.sin(tt)])
    for s in np.linspace(0.5, 2.1, 4):
        c0 = s * tra
        ax.annotate("", xy=c0 + 0.36 * dvec, xytext=c0 - 0.36 * dvec,      # longer, thin, open heads
                    arrowprops=dict(arrowstyle="<->,head_length=0.5,head_width=0.25", color=C_G,
                                    lw=0.8, mutation_scale=10, shrinkA=0, shrinkB=0))
    # radiation pattern of one dipole: sin^2 around its axis, drawn at a point
    c0 = 1.6 * tra
    a = np.linspace(0, 2 * np.pi, 300)
    ax_ang = np.arctan2(dvec[1], dvec[0])
    rr = 1.0 * np.sin(a - ax_ang)**2
    ax.fill(c0[0] + rr * np.cos(a), c0[1] + rr * np.sin(a), color=C_G, alpha=0.18)
    ax.plot(c0[0] + rr * np.cos(a), c0[1] + rr * np.sin(a), color=C_G, lw=0.6)
    ax.text(2.0, -1.85, "radiation pattern\nof the dipoles:\nzero along their axis,\n"
            "which is the direction\nof the reflected ray", fontsize=7.5, color=C_G, va="top")
    ax.text(-2.5, -0.35, "glass, $n=1.5$", fontsize=8.5)
    ax.text(-2.5, 0.15, "air", fontsize=8.5)
    ax.text(0.15, 1.05, "$\\theta_B$", fontsize=9)
    ax.set_xlim(-2.6, 4.3); ax.set_ylim(-2.9, 2.8); ax.set_aspect("equal"); ax.axis("off")
    ax.set_title("Brewster's angle: reflected and refracted rays at right angles", fontsize=9)
    fig.savefig(os.path.join(FIG, "fig6_1_geometry.pdf"))
    plt.close(fig)


def beam(theta, pol, n1=1.0, n2=N, w=2.5, L=10.0, npts=360):
    """Field magnitude^2 map of a Gaussian beam hitting z=0 from z>0 (lengths in wavelengths)."""
    k = 2 * np.pi * n1
    x = np.linspace(-L, L, npts); z = np.linspace(-L, L, npts)
    X, Z = np.meshgrid(x, z)
    kx0 = k * np.sin(theta)
    kx = np.linspace(kx0 - 6 / w * 2, kx0 + 6 / w * 2, 600)
    kx = kx[np.abs(kx) < k * 0.999]
    wx = w / np.cos(theta)
    A = np.exp(-(kx - kx0)**2 * wx**2 / 4)
    kz = np.sqrt(k**2 - kx**2 + 0j)
    k2 = 2 * np.pi * n2
    kzt = np.sqrt(k2**2 - kx**2 + 0j)
    if pol == "s":
        r = (kz - kzt) / (kz + kzt); t = 2 * kz / (kz + kzt)
    else:
        e1, e2 = n1**2, n2**2
        r = (e2 * kz - e1 * kzt) / (e2 * kz + e1 * kzt); t = 2 * e2 * kz / (e2 * kz + e1 * kzt)
    F = np.zeros_like(X, dtype=complex)
    up = Z >= 0
    for j in range(kx.size):
        ph = np.exp(1j * kx[j] * X)
        F += np.where(up, A[j] * ph * (np.exp(-1j * kz[j] * Z) + r[j] * np.exp(1j * kz[j] * Z)),
                      A[j] * ph * t[j] * np.exp(-1j * kzt[j] * Z))
    return x, z, np.abs(F)**2


def centroid_lines(ax, theta, n1, n2, L):
    st = n1 / n2 * np.sin(theta)
    tt = np.arcsin(st) if st < 1 else None
    s = np.linspace(0, 2 * L, 2)
    ax.plot(-s * np.sin(theta), s * np.cos(theta), "w--", lw=0.9)          # incident
    ax.plot(s * np.sin(theta), s * np.cos(theta), "w--", lw=0.9)           # reflected
    ax.plot(s * np.sin(theta), -s * np.cos(theta), "w:", lw=0.9)           # straight continuation
    if tt is not None:
        ax.plot(s * np.sin(tt), -s * np.cos(tt), "w--", lw=0.9)            # refracted


def beam_panel(ax, theta, pol, title=None, L=10.0):
    x, z, I = beam(theta, pol, L=L)
    Am = np.sqrt(I)                       # field amplitude: weak beams remain visible
    from matplotlib.colors import PowerNorm
    ax.imshow(Am, extent=[x[0], x[-1], z[0], z[-1]], origin="lower", cmap="inferno",
              norm=PowerNorm(0.7, vmin=0, vmax=np.percentile(Am, 99.5)))
    ax.axhline(0, color="w", lw=0.6)
    centroid_lines(ax, theta, 1.0, N, L)
    ax.set_xlim(x[0], x[-1]); ax.set_ylim(z[0], z[-1])
    ax.set_xticks([]); ax.set_yticks([])
    if title:
        ax.set_title(title, fontsize=9)


def fig6_3():
    tb = np.arctan(N)
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 3.4))
    beam_panel(axs[0], tb, "s", "$s$ polarization: reflected beam present")
    beam_panel(axs[1], tb, "p", "$p$ polarization: no reflected beam")
    for ax in axs:
        ax.text(0.03, 0.03, "glass", color="w", transform=ax.transAxes, fontsize=8)
        ax.text(0.03, 0.93, "air", color="w", transform=ax.transAxes, fontsize=8)
    plt.subplots_adjust(wspace=0.05)
    fig.savefig(os.path.join(FIG, "fig6_3_beams.pdf"), dpi=200)
    plt.close(fig)


def anim6():
    fig = plt.figure(figsize=(4.6, 4.6), dpi=100)
    ax = fig.add_axes([0, 0, 1, 1])
    angles = np.radians(np.r_[np.linspace(30, 75, 46), np.linspace(75, 30, 46)])
    def frame(i):
        ax.clear()
        beam_panel(ax, angles[i], "p")
        ax.text(0.97, 0.95, "$p$ polarization, $\\theta_i=%.0f^\\circ$\n(Brewster: 56.3$^\\circ$)"
                % np.degrees(angles[i]), transform=ax.transAxes, ha="right", va="top", color="w",
                fontsize=9)
    ani = animation.FuncAnimation(fig, frame, frames=len(angles))
    ani.save(os.path.join(ANIM, "anim6_brewster.mp4"), writer=animation.FFMpegWriter(fps=10, bitrate=2000))
    ani.save(os.path.join(ANIM, "anim6_brewster.gif"), writer=animation.PillowWriter(fps=10))
    plt.close(fig)


def fig6_7():
    """Internal Brewster angle, host-medium reading: seen from the glass, the air is glass
    with missing dipoles (excess polarization eps0 (1 - n^2) E_t), which oscillate along the
    transmitted field, i.e. along the reflected ray, and cannot radiate along it."""
    C_H = "#d35400"
    tb = np.arctan(1 / N)                 # internal Brewster angle (from the normal)
    tt = np.pi / 2 - tb                   # transmission angle in air
    fig, ax = plt.subplots(figsize=(5.4, 4.0))
    ax.axhspan(-3, 0, color="#dfe9f5", lw=0)
    ax.axhline(0, color="k", lw=1)
    L = 2.6
    inc = np.array([np.sin(tb), np.cos(tb)])        # from below-left, going up
    ref = np.array([np.sin(tb), -np.cos(tb)])       # back into the glass
    tra = np.array([np.sin(tt), np.cos(tt)])        # into the air
    ax.annotate("", xy=(0, 0), xytext=-L * inc,
                arrowprops=dict(arrowstyle="-|>", color="k", lw=1.4))
    ax.text(*(-L * inc - 0.12 * inc), "incident", fontsize=8.5, ha="right", va="top")
    ax.annotate("", xy=L * ref, xytext=(0, 0),
                arrowprops=dict(arrowstyle="-|>", color=C_P, lw=1.4, ls="--"))
    ax.text(*(L * ref + np.array([0.08, -0.05])), "reflected: no light!", color=C_P,
            fontsize=8.5, ha="left", va="top")
    Lt = 3.3
    ax.annotate("", xy=Lt * tra, xytext=(0, 0),
                arrowprops=dict(arrowstyle="-|>", color=C_E, lw=1.4))
    ax.text(*(Lt * tra + np.array([0.1, 0.0])), "transmitted", color=C_E, fontsize=8.5,
            ha="left", va="center")
    ax.plot([0, L * inc[0]], [0, L * inc[1]], color="0.6", ls=":", lw=0.8)
    # missing dipoles: along the transmitted field, i.e. along the reflected ray
    dvec = np.array([np.cos(tt), -np.sin(tt)])
    for s in [0.7, 1.75, 2.8]:
        c0 = s * tra
        ax.annotate("", xy=c0 + 0.36 * dvec, xytext=c0 - 0.36 * dvec,
                    arrowprops=dict(arrowstyle="<->,head_length=0.5,head_width=0.25", color=C_H,
                                    lw=0.8, ls=(0, (2, 1.5)), mutation_scale=10,
                                    shrinkA=0, shrinkB=0))
        ax.plot(*c0, "o", ms=4.5, mfc="white", mec=C_H, mew=0.9, zorder=5)
    c0 = 1.75 * tra
    a = np.linspace(0, 2 * np.pi, 300)
    ax_ang = np.arctan2(dvec[1], dvec[0])
    rr = 0.75 * np.sin(a - ax_ang)**2
    ax.fill(c0[0] + rr * np.cos(a), c0[1] + rr * np.sin(a), color=C_H, alpha=0.15)
    ax.plot(c0[0] + rr * np.cos(a), c0[1] + rr * np.sin(a), color=C_H, lw=0.6)
    # the axis of the missing dipoles is parallel to the reflected ray
    ax.plot([c0[0] - 1.1 * dvec[0], c0[0] + 1.1 * dvec[0]],
            [c0[1] - 1.1 * dvec[1], c0[1] + 1.1 * dvec[1]], color=C_H, lw=0.5, ls=":")
    ax.text(-2.5, 2.75, "seen from the glass, the air is a medium\nof missing dipoles (holes in the polarization,\nof opposite sign): "
            "they oscillate along the\ntransmitted field, parallel to the reflected\nray, and do not radiate along it", fontsize=7.5, color=C_H, va="top")
    ax.text(-2.5, -0.35, "glass, $n=1.5$ (host)", fontsize=8.5)
    ax.text(-2.5, 0.15, "air", fontsize=8.5)
    ax.text(0.12, -0.85, "$\\theta_B'$", fontsize=9)
    ax.set_xlim(-2.6, 4.6); ax.set_ylim(-2.9, 2.9); ax.set_aspect("equal"); ax.axis("off")
    ax.set_title("Internal Brewster angle seen from the glass", fontsize=9)
    fig.savefig(os.path.join(FIG, "fig6_7_missing_dipoles.pdf"))
    plt.close(fig)


if __name__ == "__main__":
    import sys
    fig6_1(); fig6_2(); fig6_3(); fig6_7()
    if "--noanim" not in sys.argv:
        anim6()
    print("chapter 6 figures written")


==> anc/code/ch6b_mirrors_lenses.py <==
"""
Chapter "Mirrors, lenses and eyes" - figures.  Scalar waves, exp(-i w t).

  figM_1_mirror.pdf   Feynman's mirror: time of the paths, arrows of the strips (Cornu spiral)
  figM_1b_grating.pdf the edge piece of the mirror, as it is and scraped into a grating
  figM_2_lens.pdf     a lens as a phase delay: field map behind a thin lens, arrows at and off focus
  figM_3_airy.pdf     the focus is not a point: Airy pattern, Rayleigh criterion
  figM_4_abbe.pdf     Abbe: the image of a grating made with 1, 3, 5, ... diffraction orders
  figM_5_eye.pdf      the eye: where the refraction happens; resolution vs pupil
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.special import j1

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"; C_O = "#e67e22"


def arrow(ax, z0, z1, color, lw=1.5):
    ax.annotate("", xy=(z1.real, z1.imag), xytext=(z0.real, z0.imag),
                arrowprops=dict(arrowstyle="-|>", color=color, lw=lw, shrinkA=0, shrinkB=0))


# ---------------------------------------------------------------------------------------------
# Feynman's mirror.  Mirror along y=0, source S=(-a,h), detector P=(a,h); lengths in wavelengths.
# All the arrows are drawn with the same length, as in Feynman's QED (the true amplitudes,
# ~1/sqrt(r1 r2) for strips, are about 1.6 times smaller at the edge than at the centre).
A_M, H_M = 20.0, 12.0
EDGE = (-38.0, -32.0)                                    # the edge piece that is scraped


def mirror_path(x):
    return np.hypot(x + A_M, H_M) + np.hypot(x - A_M, H_M)


def chain_arrows(ax, c, color, width=0.0025, hw=3.0, hl=3.5):
    """Draw the chain of arrows c[0]->c[1]->... (complex) as small arrows."""
    d = np.diff(c)
    ax.quiver(c[:-1].real, c[:-1].imag, d.real, d.imag, angles="xy", scale_units="xy", scale=1,
              color=color, width=width, headwidth=hw, headlength=hl, headaxislength=0.85 * hl)


def figM_1():
    """(a) the paths, (b) their time, (c) the arrows of the strips: a Cornu spiral, (c') enlarged."""
    from matplotlib.patches import Rectangle
    a, h = A_M, H_M
    x = np.linspace(-40, 40, 8001)
    L = mirror_path(x)
    fig = plt.figure(figsize=(7.3, 5.6))
    # (a) geometry
    ax = fig.add_axes([0.03, 0.62, 0.42, 0.34])
    ax.plot([-40, 40], [0, 0], color="0.3", lw=2)
    ax.plot([-a], [h], "o", color="k", ms=4); ax.text(-a - 1.5, h + 1.5, "S", fontsize=9)
    ax.plot([a], [h], "s", color="k", ms=4); ax.text(a + 1, h + 1.5, "P", fontsize=9)
    for xi in [-30, -15, 0, 12, 28]:
        ax.plot([-a, xi, a], [h, 0, h], color=C_E if xi == 0 else "0.65", lw=1.2 if xi == 0 else 0.7)
    ax.plot([-a, a], [h, h], color="0.4", lw=0.6, ls=":")
    ax.text(0, h + 1.2, "shielded", fontsize=7, ha="center", color="0.4")
    ax.set_xlim(-42, 42); ax.set_ylim(-3, 17); ax.set_aspect("equal"); ax.axis("off")
    ax.set_title("(a) all the paths from S to P via the mirror", fontsize=9)
    # (b) time of each path
    ax = fig.add_axes([0.55, 0.65, 0.42, 0.28])
    ax.plot(x, L - L.min(), color=C_E)
    xf = x[(L - L.min()) < 0.5][[0, -1]]                  # first Fresnel zone: extra path < lambda/2
    ax.axvspan(*xf, color=C_E, alpha=0.15, lw=0)
    ax.text(0, 14, "first\nFresnel\nzone", ha="center", fontsize=7.5, color=C_E)
    ax.axvspan(*EDGE, color=C_G, alpha=0.15, lw=0)
    ax.text(np.mean(EDGE), 21, "edge\npiece", ha="center", fontsize=7.5, color=C_G)
    ax.set_xlabel("point of the mirror, $x/\\lambda$"); ax.set_ylabel("extra path$/\\lambda$")
    ax.set_xlim(-40, 40); ax.set_ylim(0, 25)
    ax.set_title("(b) the time is stationary at the centre", fontsize=9)
    # (c) discrete arrows of equal length, one per strip of width lambda/10
    dx = 0.1
    xs = np.arange(-40, 40, dx) + dx / 2
    Ls = mirror_path(xs)
    z = np.exp(1j * 2 * np.pi * (Ls - Ls.min())) * dx
    c = np.concatenate([[0], np.cumsum(z)])
    centre = (Ls - Ls.min()) < 0.5
    i0, i1 = np.where(centre)[0][[0, -1]]
    ax = fig.add_axes([0.02, 0.04, 0.56, 0.50])
    chain_arrows(ax, c[:i0 + 1], "0.55"); chain_arrows(ax, c[i1 + 1:], "0.55")
    chain_arrows(ax, c[i0:i1 + 2], C_E)
    arrow(ax, c[0], c[-1], C_P, 1.6)
    zc = c[(i0 + i1) // 2]
    w, hh = 1.4, 0.55                                     # window of the enlargement
    ax.add_patch(Rectangle((zc.real - w / 2, zc.imag - hh / 2), w, hh, fill=False, ec="k", lw=0.6, ls="--"))
    ax.set_aspect("equal"); ax.axis("off")
    ax.set_title("(c) the arrows of the strips, all of the same length:\n"
                 "a Cornu spiral; the resultant (red) is fixed by the centre", fontsize=8.5)
    # (c') the central stretch, enlarged
    ax = fig.add_axes([0.62, 0.10, 0.36, 0.36])
    m = np.where((c.real > zc.real - w / 2 + 0.05) & (c.real < zc.real + w / 2 - 0.05))[0]
    for j in range(m[0], m[-1]):
        ax.annotate("", xy=(c[j + 1].real, c[j + 1].imag), xytext=(c[j].real, c[j].imag),
                    arrowprops=dict(arrowstyle="-|>,head_length=0.6,head_width=0.3",
                                    color=C_E if centre[j] else "0.55", lw=1.0, shrinkA=0, shrinkB=0))
    ax.set_xlim(zc.real - w / 2, zc.real + w / 2); ax.set_ylim(zc.imag - hh / 2, zc.imag + hh / 2)
    ax.set_aspect("equal"); ax.set_xticks([]); ax.set_yticks([])
    for sp in ax.spines.values():
        sp.set_ls("--"); sp.set_lw(0.6)
    ax.set_title("(c$'$) the central stretch, enlarged:\nthe arrows of the first Fresnel zone (blue)",
                 fontsize=8.5)
    fig.savefig(os.path.join(FIG, "figM_1_mirror.pdf"))
    plt.close(fig)
    print("mirror: |resultant| =", abs(c[-1]), " first Fresnel zone |x| <", xf[1])


def figM_1b():
    """The edge piece of the mirror, as it is and scraped into a reflection grating."""
    dx = 0.025
    x = np.arange(*EDGE, dx) + dx / 2
    ph = 2 * np.pi * mirror_path(x)
    keep = np.cos(ph - ph[0]) > 0                         # keep only the strips whose arrows point 'forward'
    z = np.exp(1j * (ph - ph[0])) * dx
    cm = np.concatenate([[0], np.cumsum(z)])
    cg = np.concatenate([[0], np.cumsum(z * keep)])
    rot = np.exp(-1j * np.angle(cg[-1]))
    cm, cg, zg = cm * rot, cg * rot, z * keep * rot
    fig = plt.figure(figsize=(7.3, 3.4))
    # (d) the arrows
    ax = fig.add_axes([0.02, 0.42, 0.96, 0.48])
    chain_arrows(ax, cm, "0.55", width=0.0017, hw=2.5, hl=3.0)
    nz = zg != 0
    s0, d = cg[:-1][nz], zg[nz]
    ax.quiver(s0.real, s0.imag, d.real, d.imag, angles="xy", scale_units="xy", scale=1,
              color=C_G, width=0.0018, headwidth=3, headlength=3.5, headaxislength=3)
    arrow(ax, 0j, cg[-1], C_G, 1.4)
    arrow(ax, 0j, cm[-1], "k", 1.2)
    ax.text(0.0, -0.2, "as it is: the arrows run round\nthe same small circle (grey)", fontsize=7.5,
            color="0.35", va="top")
    ax.text(1.0, 0.16, "scraped: only the arrows pointing 'forward' are left,\n"
            "half a turn after half a turn: a chain of semicircles (green)", fontsize=7.5, color=C_G,
            ha="center", va="bottom")
    ax.set_aspect("equal"); ax.axis("off")
    ax.set_xlim(-0.12, 2.0); ax.set_ylim(-0.35, 0.35)
    ax.set_title("(d) a piece of the mirror near the edge ($%d\\lambda<x<%d\\lambda$), towards P" % EDGE,
                 fontsize=9)
    # (e) the grating
    ax = fig.add_axes([0.06, 0.08, 0.90, 0.18])
    ax.fill_between(x, 0, keep * 1.0, step="mid", color=C_G, alpha=0.6, lw=0)
    ax.set_xlim(*EDGE); ax.set_ylim(0, 1.1); ax.set_yticks([])
    ax.set_xlabel("$x/\\lambda$")
    ax.set_title("(e) the scraped piece: a reflection grating", fontsize=9)
    fig.savefig(os.path.join(FIG, "figM_1b_grating.pdf"))
    plt.close(fig)
    print("edge piece: as it is", abs(cm[-1]), " scraped", abs(cg[-1]))


# ---------------------------------------------------------------------------------------------
def propagate(u, x, z, lam=1.0):
    """Angular-spectrum propagation of a 1D field u(x) by distance z (scalar, 2D)."""
    k = 2 * np.pi / lam
    kx = 2 * np.pi * np.fft.fftfreq(x.size, x[1] - x[0])
    kz = np.sqrt((k**2 - kx**2).astype(complex))
    return np.fft.ifft(np.fft.fft(u) * np.exp(1j * kz * z))


def figM_2():
    """A lens as a phase delay: (a) scheme, (b) Re E (wavefronts), (c) arrows at F and Q."""
    lam = 1.0; k = 2 * np.pi
    f = 40.0; D = 40.0; n = 1.5
    x = np.linspace(-160, 160, 8192)
    def thick(xx):
        return np.clip((np.hypot(f, D / 2) - np.hypot(f, xx)) / (n - 1), 0, None)
    ap = (np.abs(x) < D / 2).astype(float)
    u0 = ap * np.exp(1j * (n - 1) * k * thick(x))
    zz = np.linspace(0.05, 70, 700)
    U = np.array([propagate(u0, x, z) for z in zz])
    xq = lam * f / D * np.hypot(1, D / 2 / f)               # first dark point in the focal plane
    fig = plt.figure(figsize=(7.4, 5.4))
    # ---------------- (a) scheme
    ax = fig.add_axes([0.02, 0.62, 0.55, 0.34])
    R = 2.2
    yl = np.linspace(-1, 1, 200)
    tl = 0.35 * (1 - yl**2)                                   # plano-convex profile (schematic)
    ax.fill_betweenx(yl, 0, tl, color="#9ec5e8", ec="#5b8fc0")
    for xw in np.arange(-1.6, 0, 0.3):
        ax.plot([xw, xw], [-1, 1], color="0.6", lw=0.8)
    ax.annotate("", xy=(-0.2, 1.15), xytext=(-1.6, 1.15), arrowprops=dict(arrowstyle="-|>", color="0.4"))
    ax.text(-0.9, 1.22, "plane wave", ha="center", fontsize=8, color="0.35")
    F = np.array([R, 0.0]); Q = np.array([R, 0.32])
    for y0, c in [(0.0, C_P), (0.55, C_P), (0.95, C_P), (-0.55, C_P), (-0.95, C_P)]:
        x0 = 0.35 * (1 - y0**2)
        ax.plot([-1.6, x0], [y0, y0], color=c, lw=0.6, alpha=0.5)
        ax.plot([x0, F[0]], [y0, F[1]], color=c, lw=0.9)
    ax.plot(*F, "o", color=C_P, ms=6); ax.text(F[0] + 0.07, -0.12, "F", fontsize=10, color=C_P)
    ax.plot(*Q, "s", color=C_E, ms=5); ax.text(Q[0] + 0.07, Q[1] + 0.02, "Q", fontsize=10, color=C_E)
    ax.plot([R, R], [-1.05, 1.05], color="0.5", ls="--", lw=0.6)
    ax.text(0.6, -1.45, "thick glass at the centre, long path at the edge:\nsame time along every path to F",
            fontsize=8, ha="center")
    ax.set_xlim(-1.7, 2.9); ax.set_ylim(-1.75, 1.4); ax.set_aspect("equal"); ax.axis("off")
    ax.set_title("(a) the lens equalizes the times", fontsize=9)
    # ---------------- (c) arrows at F and Q
    ax = fig.add_axes([0.60, 0.62, 0.38, 0.34])
    xs = np.linspace(-D / 2, D / 2, 800); ds = xs[1] - xs[0]
    for xP, col, mk, lab in [(0.0, C_P, "o", "at F: all arrows aligned\n$\\rightarrow$ bright"),
                              (xq, C_E, "s", "at Q: the arrows close a circle\n$\\rightarrow$ dark")]:
        ph = (n - 1) * k * thick(xs) + k * np.hypot(f, xP - xs)
        a = np.exp(1j * (ph - ph[0])) * ds
        c = np.concatenate([[0], np.cumsum(a)])
        off = 0 if xP == 0 else -9j
        c = c + off
        ax.plot(c.real, c.imag, color=col, lw=1.6)
        ax.plot([off.real], [off.imag], mk, color=col, ms=5)
        if xP == 0:
            arrow(ax, 0j, c[-1], "k", 1.0)
            ax.text(20, 2.0, lab, fontsize=7.5, color=col, ha="center", va="bottom")
        else:
            ax.text(14, -14, lab, fontsize=7.5, color=col, va="center")
    ax.set_xlim(-8, 43); ax.set_ylim(-24, 9); ax.set_aspect("equal"); ax.axis("off")
    ax.set_title("(c) the arrows of the wavelets leaving the lens", fontsize=9)
    # ---------------- (b) map of Re E
    ax = fig.add_axes([0.07, 0.07, 0.88, 0.47])
    m = np.abs(x) < 24
    zin = np.linspace(-12, 0, 120)
    Uin = np.exp(1j * k * zin)[:, None] * ap[m][None, :]
    Z = np.concatenate([zin, zz]); Uall = np.concatenate([Uin, U[:, m]], 0)
    vm = 1.6
    ax.pcolormesh(Z, x[m], Uall.real.T, cmap="RdBu_r", vmin=-vm, vmax=vm, shading="auto", rasterized=True)
    xl = np.linspace(-D / 2, D / 2, 200)
    ax.fill_betweenx(xl, -thick(xl), 0, color="#9ec5e8", alpha=0.9)
    ax.plot([f, f], [-24, 24], color="k", ls="--", lw=0.6)
    ax.annotate("F", xy=(f, 0), xytext=(f + 6, -9), fontsize=10, color=C_P,
                arrowprops=dict(arrowstyle="-", color=C_P, lw=0.8))
    ax.annotate("Q", xy=(f, xq), xytext=(f + 6, 9), fontsize=10, color=C_E,
                arrowprops=dict(arrowstyle="-", color=C_E, lw=0.8))
    ax.set_xlim(-12, 70); ax.set_ylim(-24, 24); ax.set_aspect("equal")
    ax.set_xlabel("$z/\\lambda$"); ax.set_ylabel("$x/\\lambda$")
    ax.set_title(f"(b) the wave (real part of the field): plane before the lens, converging after it "
                 f"($D={D:.0f}\\lambda$, $f={f:.0f}\\lambda$)", fontsize=9)
    fig.savefig(os.path.join(FIG, "figM_2_lens.pdf"), dpi=250)
    plt.close(fig)


def figM_0():
    """Ray diagrams: concave mirror and thin converging lens forming a real image."""
    fig, axs = plt.subplots(1, 2, figsize=(7.6, 3.6))
    # ----- concave mirror, vertex at x=0, light from the left, f = 1 (R = 2)
    ax = axs[0]
    f = 1.0; Rr = 2 * f; so = 3.0; ho = 0.8
    si = 1 / (1 / f - 1 / so); hi = -ho * si / so
    th = np.linspace(-0.62, 0.62, 100)
    ax.plot(-Rr + Rr * np.cos(th), Rr * np.sin(th), color="0.2", lw=2)        # mirror arc
    for tt in np.linspace(-0.6, 0.6, 18):
        xm, ym = -Rr + Rr * np.cos(tt), Rr * np.sin(tt)
        ax.plot([xm, xm + 0.08], [ym, ym + 0.06], color="0.4", lw=0.6)
    ax.axhline(0, color="0.6", lw=0.6)
    ax.annotate("", xy=(-so, ho), xytext=(-so, 0), arrowprops=dict(arrowstyle="-|>", color="k", lw=1.6))
    ax.annotate("", xy=(-si, hi), xytext=(-si, 0), arrowprops=dict(arrowstyle="-|>", color=C_G, lw=1.6))
    for xx, lab in [(-f, "F"), (-Rr, "C")]:
        ax.plot([xx], [0], "o", color="k", ms=3); ax.text(xx, -0.12, lab, ha="center", fontsize=9, va="top")
    xm = lambda y: -Rr + np.sqrt(Rr**2 - y**2)               # the mirror surface
    # ray 1: parallel to the axis -> through F
    ax.plot([-so, xm(ho)], [ho, ho], color=C_P, lw=1); ax.plot([xm(ho), -si], [ho, hi], color=C_P, lw=1)
    # ray 2: through F -> parallel (meets the mirror where the line through F does)
    sl = -ho / (so - f)
    yy = np.linspace(-1.2, 0, 4000); xx_line = -f + yy / sl
    y2 = yy[np.argmin(np.abs(xx_line - xm(yy)))]
    ax.plot([-so, xm(y2)], [ho, y2], color=C_E, lw=1); ax.plot([xm(y2), -si], [y2, y2], color=C_E, lw=1)
    # ray 3: through C -> back on itself
    ax.plot([-so, -si], [ho, hi], color=C_O, lw=1)
    ax.text(-so, ho + 0.08, "object", ha="center", fontsize=8)
    ax.text(-si - 0.05, hi - 0.1, "image", ha="right", fontsize=8, color=C_G, va="top")
    ax.set_xlim(-3.4, 0.4); ax.set_ylim(-1.25, 1.1); ax.set_aspect("equal"); ax.axis("off")
    ax.set_title("concave mirror: a real, inverted image", fontsize=9)
    # ----- thin lens at x=0, f = 1
    ax = axs[1]
    f = 1.0; so = 2.5; ho = 0.75
    si = 1 / (1 / f - 1 / so); hi = -ho * si / so
    ax.axhline(0, color="0.6", lw=0.6)
    ax.annotate("", xy=(0, 1.15), xytext=(0, -1.15), arrowprops=dict(arrowstyle="<|-|>", color="#5b8fc0", lw=2))
    ax.annotate("", xy=(-so, ho), xytext=(-so, 0), arrowprops=dict(arrowstyle="-|>", color="k", lw=1.6))
    ax.annotate("", xy=(si, hi), xytext=(si, 0), arrowprops=dict(arrowstyle="-|>", color=C_G, lw=1.6))
    for xx, lab in [(-f, "F"), (f, "F$'$")]:
        ax.plot([xx], [0], "o", color="k", ms=3); ax.text(xx, -0.1, lab, ha="center", fontsize=9, va="top")
    ax.plot([-so, 0], [ho, ho], color=C_P, lw=1); ax.plot([0, si], [ho, hi], color=C_P, lw=1)
    ax.plot([-so, si], [ho, hi], color=C_O, lw=1)
    y2 = -ho * f / (so - f)
    ax.plot([-so, 0], [ho, y2], color=C_E, lw=1); ax.plot([0, si], [y2, y2], color=C_E, lw=1)
    ax.text(-so, ho + 0.08, "object", ha="center", fontsize=8)
    ax.text(si + 0.05, hi - 0.05, "image", fontsize=8, color=C_G, va="top")
    ax.text(0.9, 0.85, "$\\frac{1}{s}+\\frac{1}{s'}=\\frac{1}{f}$", fontsize=10)
    ax.set_xlim(-2.8, 2.2); ax.set_ylim(-1.25, 1.25); ax.set_aspect("equal"); ax.axis("off")
    ax.set_title("thin converging lens: a real, inverted image", fontsize=9)
    plt.subplots_adjust(wspace=0.05)
    fig.savefig(os.path.join(FIG, "figM_0_rays.pdf"))
    plt.close(fig)


def airy(r):
    r = np.where(r == 0, 1e-12, r)
    return (2 * j1(r) / r)**2


def figM_3():
    fig = plt.figure(figsize=(7.3, 2.9))
    ax = fig.add_axes([0.06, 0.16, 0.36, 0.72])
    v = np.linspace(-12, 12, 2000)
    ax.plot(v / np.pi, airy(np.abs(v)), color=C_E)
    ax.set_yscale("log"); ax.set_ylim(1e-4, 1.5)
    ax.axvline(3.8317 / np.pi, color="0.6", ls="--", lw=0.6); ax.axvline(-3.8317 / np.pi, color="0.6", ls="--", lw=0.6)
    ax.text(1.3, 0.25, "first zero:\n$1.22\\,\\lambda/D$", fontsize=7.5)
    ax.set_xlabel("angle $\\times D/\\lambda$"); ax.set_ylabel("intensity")
    ax.set_title("image of a point (Airy pattern)", fontsize=9)
    X, Y = np.meshgrid(np.linspace(-9, 9, 400), np.linspace(-6, 6, 270))
    for j, (sep, lab) in enumerate([(1.6, "unresolved"), (1.0, "just resolved\n(Rayleigh)"), (0.6, "resolved")]):
        s = 3.8317 * (2.2 - 0.0) / 2.2 * [0.6, 1.0, 1.6][j]
        I = airy(np.hypot(X - s / 2, Y)) + airy(np.hypot(X + s / 2, Y))
        axi = fig.add_axes([0.48 + 0.17 * j, 0.45, 0.16, 0.43])
        axi.imshow(I, cmap="gray", origin="lower", vmin=0, vmax=I.max())
        axi.axis("off"); axi.set_title(["unresolved", "Rayleigh limit", "resolved"][j], fontsize=8)
        axc = fig.add_axes([0.48 + 0.17 * j, 0.16, 0.16, 0.25])
        xx = X[135]
        axc.plot(xx, I[135], color="k", lw=0.9)
        axc.set_yticks([]); axc.set_xticks([]); axc.set_ylim(0, 2.1)
    fig.savefig(os.path.join(FIG, "figM_3_airy.pdf"), dpi=220)
    plt.close(fig)


# ---------------------------------------------------------------------------------------------
def figM_4():
    p = 1.0                                       # period (arbitrary units)
    x = np.linspace(-2.5, 2.5, 4000)
    obj = (np.mod(x / p + 0.25, 1.0) < 0.5).astype(float)    # bars of width p/2
    def image(mmax):
        u = 0.5 * np.ones_like(x)
        for m in range(1, mmax + 1):
            cm = np.sin(np.pi * m / 2) / (np.pi * m)     # Fourier coefficient of a 50% square wave
            u = u + 2 * cm * np.cos(2 * np.pi * m * x / p)
        return np.abs(u)**2
    fig, axs = plt.subplots(1, 2, figsize=(7.3, 2.8), gridspec_kw=dict(width_ratios=[1, 1.5]))
    ax = axs[0]
    m = np.arange(-5, 6)
    cm = np.where(m == 0, 0.5, np.sin(np.pi * m / 2) / (np.pi * np.where(m == 0, 1, m)))
    ax.bar(m, np.abs(cm)**2, color=[C_G if abs(mm) <= 1 else "0.6" for mm in m], width=0.5)
    ax.axvspan(-1.5, 1.5, color=C_G, alpha=0.08)
    ax.text(0, 0.29, "accepted by\nthe objective", ha="center", fontsize=7.5, color=C_G)
    ax.set_xlabel("diffraction order $m$  (angle $\\sin\\theta_m=m\\lambda/p$)")
    ax.set_ylabel("intensity of the order"); ax.set_ylim(0, 0.34)
    ax.set_title("the grating sends light into orders", fontsize=9)
    ax = axs[1]
    ax.fill_between(x, 3.6, 3.6 + 0.6 * obj, color="0.75", lw=0)
    ax.text(2.55, 3.85, "object", fontsize=8, va="center")
    for k, (mm, lab, col) in enumerate([(0, "order 0 only:\nuniform, no image", "0.4"),
                                        (1, "orders 0, $\\pm1$:\nperiod right, edges soft", C_G),
                                        (5, "orders up to $\\pm5$", C_E)]):
        I = image(mm)
        ax.plot(x, 2.4 - 1.2 * k + 0.7 * I / max(I.max(), 1e-9) * (0.5 if mm == 0 else 1), color=col, lw=1.1)
        ax.text(2.55, 2.6 - 1.2 * k, lab, fontsize=7.5, va="center", color=col)
    ax.set_xlim(-2.5, 4.4); ax.set_ylim(-0.1, 4.4); ax.axis("off")
    ax.set_title("the image is the interference of the accepted orders", fontsize=9)
    plt.subplots_adjust(wspace=0.15)
    fig.savefig(os.path.join(FIG, "figM_4_abbe.pdf"))
    plt.close(fig)


# ---------------------------------------------------------------------------------------------
def figM_5():
    fig = plt.figure(figsize=(7.3, 2.9))
    # (a) power of the surfaces of the eye, in air and in water (dioptres)
    ax = fig.add_axes([0.07, 0.17, 0.38, 0.7])
    R_c, n_c = 7.8e-3, 1.376             # anterior cornea radius, corneal index
    P_air = (n_c - 1.0) / R_c
    P_wat = (n_c - 1.333) / R_c
    labels = ["front of\ncornea", "back of\ncornea", "crystalline\nlens"]
    vals_air = [P_air, -6.0, 19.0]
    vals_w = [P_wat, -6.0, 19.0]
    xx = np.arange(3)
    ax.bar(xx - 0.18, vals_air, 0.36, color=C_E, label="in air")
    ax.bar(xx + 0.18, vals_w, 0.36, color=C_O, label="under water")
    ax.axhline(0, color="k", lw=0.6)
    ax.set_xticks(xx); ax.set_xticklabels(labels, fontsize=8)
    ax.set_ylabel("power (dioptres)")
    ax.legend(fontsize=7.5, frameon=False)
    ax.set_title("where the eye bends the light", fontsize=9)
    # (b) angular resolution vs pupil
    ax = fig.add_axes([0.57, 0.17, 0.40, 0.7])
    Dp = np.linspace(0.8, 8, 300)
    lam = 555e-9
    th = 1.22 * lam / (Dp * 1e-3) * 180 / np.pi * 60      # arcmin
    ax.plot(Dp, th, color=C_E, label="diffraction, $1.22\\lambda/D$")
    cone = 2 * 2.5e-6 / 16.7e-3 * 180 / np.pi * 60          # Nyquist: two cones per cycle
    ax.axhline(cone, color=C_G, ls="--", lw=1)
    ax.text(5.2, cone + 0.07, "foveal cones (Nyquist)", color=C_G, fontsize=7.5)
    ax.axvspan(3.5, 8, color=C_P, alpha=0.07)
    ax.text(5.7, 1.9, "aberrations\ngrow", color=C_P, fontsize=7.5, ha="center")
    ax.set_xlabel("pupil diameter $D$ (mm)"); ax.set_ylabel("angle (arcmin)")
    ax.set_xlim(0.8, 8); ax.set_ylim(0, 2.6)
    ax.legend(fontsize=7.5, frameon=False, loc="upper right")
    ax.set_title("how fine can the eye see?", fontsize=9)
    fig.savefig(os.path.join(FIG, "figM_5_eye.pdf"))
    plt.close(fig)
    print(f"eye: front cornea {P_air:.1f} D in air, {P_wat:.1f} D in water; cone Nyquist {cone:.2f} arcmin;"
          f" diffraction at 3 mm {1.22*lam/3e-3*180/np.pi*60:.2f} arcmin")





# ---------------------------------------------------------------------------------------------
def figM_6():
    """LIGO: scheme of the interferometer and the chirp of a binary black-hole inspiral
    (leading-order post-Newtonian; merger and ringdown schematic). Chirp mass ~ GW150914."""
    from matplotlib.patches import Rectangle, Circle, Polygon
    fig = plt.figure(figsize=(7.4, 3.2))
    # ---- scheme
    ax = fig.add_axes([0.0, 0.02, 0.40, 0.92])
    beam = dict(color=C_P, lw=1.6)
    ax.add_patch(Rectangle((-0.2, 0.42), 0.55, 0.16, color="0.3"))
    ax.text(0.075, 0.27, "laser", ha="center", fontsize=8)
    ax.plot([0.35, 1.0], [0.5, 0.5], **beam)                         # to the beam splitter
    ax.plot([0.94, 1.06], [0.44, 0.56], color="k", lw=2.2)           # beam splitter (45 deg)
    ax.text(0.83, 0.62, "beam\nsplitter", ha="right", fontsize=7)
    ax.plot([1.0, 2.6], [0.5, 0.5], **beam)                          # x arm
    ax.plot([1.0, 1.0], [0.5, 2.1], **beam)                          # y arm
    for (x0, y0, w, h) in [(1.35, 0.4, 0.06, 0.2), (2.6, 0.4, 0.06, 0.2),
                           (0.9, 0.85, 0.2, 0.06), (0.9, 2.1, 0.2, 0.06)]:
        ax.add_patch(Rectangle((x0, y0), w, h, color=C_E))
    ax.text(1.98, 0.62, "4 km Fabry–Perot arm", ha="center", fontsize=7)
    ax.text(1.18, 1.5, "4 km\narm", fontsize=7, va="center")
    ax.text(2.0, 0.05, "mirrors: fused silica with\ndielectric multilayers", ha="center", fontsize=6.8,
            color=C_E)
    ax.plot([1.0, 1.0], [0.5, -0.25], color=C_P, lw=0.8, ls=":")     # dark port
    ax.add_patch(Rectangle((0.9, -0.42), 0.2, 0.15, color="0.2"))
    ax.text(1.18, -0.36, "photodetector:\nthe dark port", fontsize=7, va="center")
    ax.set_xlim(-0.3, 2.85); ax.set_ylim(-0.55, 2.3); ax.set_aspect("equal"); ax.axis("off")
    ax.set_title("a Michelson interferometer with\nFabry–Perot arms (LIGO)", fontsize=8.5)
    # ---- chirp
    G, c, Ms = 6.674e-11, 2.998e8, 1.989e30
    Mc = 30 * Ms
    tM = G * Mc / c**3
    tau = np.linspace(0.25, 0.0, 200000)[:-1]                       # time to coalescence
    f = (1 / np.pi) * (5 / (256 * tau))**(3 / 8) * tM**(-5 / 8)
    phi = -2 * (tau / (5 * tM))**(5 / 8)
    fmax = 250.0
    m = f < fmax
    t = -tau[m]
    h = (f[m] / fmax)**(2 / 3) * np.cos(phi[m])
    t_end = t[-1]
    # schematic ringdown
    tr = np.linspace(0, 0.03, 3000)
    hr = np.exp(-tr / 0.004) * np.cos(phi[m][-1] + 2 * np.pi * fmax * tr)
    ax = fig.add_axes([0.49, 0.56, 0.49, 0.36])
    ax.plot(t - t_end, h, color=C_E, lw=0.8)
    ax.plot(tr, hr, color=C_E, lw=0.8, ls="--")
    ax.set_xlim(-0.2, 0.03); ax.set_ylim(-1.15, 1.15)
    ax.set_ylabel("strain (arb.)"); ax.set_xticklabels([])
    ax.text(-0.004, 1.0, "merger and ringdown (schematic)", fontsize=6.5, color="0.35", va="top", ha="right")
    ax.set_title("the chirp of two merging black holes (computed, leading order)", fontsize=8.5)
    ax = fig.add_axes([0.49, 0.13, 0.49, 0.36])
    ax.plot(t - t_end, f[m], color=C_P)
    ax.set_xlim(-0.2, 0.03); ax.set_ylim(0, 280)
    ax.set_xlabel("time before the merger (s)"); ax.set_ylabel("frequency (Hz)")
    ax.text(-0.19, 200, "$f\\propto(t_c-t)^{-3/8}$,  chirp mass $30\\,M_\\odot$", fontsize=8)
    fig.savefig(os.path.join(FIG, "figM_6_ligo.pdf"))
    plt.close(fig)
    print("chirp: f at 0.2 s before:", f[np.argmin(abs(tau - 0.2))], "Hz")


if __name__ == "__main__":
    figM_0(); figM_1(); figM_1b(); figM_2(); figM_3(); figM_4(); figM_5(); figM_6()


==> anc/code/ch7_cerenkov.py <==
"""Figure for the subsection 'Faster than light in matter: Cerenkov radiation' (Sec. 8).

fig7_6_cerenkov.pdf : Huygens construction for a charge moving through a medium of index n = 1.33.
  (a) v = 0.6 c < c/n : the wavelets emitted by the atoms along the path are nested, no envelope;
  (b) v = 0.95 c > c/n : the wavelets have a common envelope, a cone with cos(theta) = 1/(n beta).
The wavelets, of radius (c/n)(t - t_i), are those of the polarization the charge leaves behind.
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"
n = 1.33


def panel(ax, beta, title):
    T = 10.0
    x_now = beta * T
    ts = np.arange(0, T, 1.0)
    for t in ts:
        r = (T - t) / n
        ax.add_patch(plt.Circle((beta * t, 0), r, fc="none", ec=C_E, lw=0.8, alpha=0.85))
        ax.plot(beta * t, 0, "o", ms=2.2, color="0.4")
    ax.plot([-1, x_now], [0, 0], color="0.5", lw=0.7, ls="--")
    ax.plot(x_now, 0, "o", ms=6, color=C_P, zorder=5)
    ax.add_patch(FancyArrowPatch((x_now, 0), (x_now + 1.2, 0), arrowstyle="-|>", mutation_scale=10,
                                 color=C_P, lw=1.4))
    if beta * n > 1:
        th = np.arccos(1 / (n * beta)); R = T / n
        for sg in (1, -1):
            tx, ty = R * np.cos(th), sg * R * np.sin(th)      # tangent point on the first wavelet
            ax.plot([x_now, tx - 0.8 * np.sin(th)], [0, ty + sg * 0.8 * np.cos(th)], color="k", lw=1.4)
            m = 0.55
            px, py = tx + m * (x_now - tx), ty * (1 - m)
            ax.add_patch(FancyArrowPatch((px, py), (px + 1.6 * np.cos(th), py + sg * 1.6 * np.sin(th)),
                                         arrowstyle="-|>", mutation_scale=9, color="k", lw=1.1))
        ax.plot([0, R * np.cos(th)], [0, R * np.sin(th)], color="0.3", lw=0.7, ls=":")
        a = np.linspace(0, th, 40)
        ax.plot(1.8 * np.cos(a), 1.8 * np.sin(a), color="k", lw=0.7)
        ax.text(2.0 * np.cos(th / 2), 2.0 * np.sin(th / 2), r"$\theta$", fontsize=10, va="bottom")
    ax.set_xlim(-8.2, 11.0); ax.set_ylim(-8.0, 8.0); ax.set_aspect("equal"); ax.axis("off")
    ax.set_title(title, fontsize=9.5)


if __name__ == "__main__":
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(9.0, 3.9))
    panel(a1, 0.60, r"(a) $v=0.60\,c<c/n$: no wave")
    panel(a2, 0.95, r"(b) $v=0.95\,c>c/n$: a cone, $\cos\theta=1/n\beta$")
    fig.tight_layout()
    fig.savefig(os.path.join(FIG, "fig7_6_cerenkov.pdf")); plt.close(fig)
    print("theta (water, beta=0.95) = %.1f deg" % np.degrees(np.arccos(1 / (n * 0.95))))


==> anc/code/ch7_figures.py <==
"""
Chapter 7 ("Time: a pulse through a slab") - figures and animation.

Uses the FDTD-ADE solver of Papers I-II (collection reali_slab_codes, method_A/fdtd_ade.py)
with the parameters of the papers: Lorentz medium with resonance at 120 nm, Q = 50, n = 1.45 at
the 800 nm carrier, few-cycle pulse (field FWHM 2.2 cycles), thick slab 3 um.
(Internally Gaussian units, as in the papers; the plots use um and fs.)

  fig7_1_spacetime.pdf   E(z,t) for the thick slab, with dashed lines along the pulse centroids
  fig7_2_snapshots.pdf   six instants: the pulse inside lags behind a pulse in vacuum
  fig7_3_front.pdf       a wave switched on abruptly: the front arrives at z/c, the signal later
  fig7_4_energy.pdf      energy velocity = group velocity; fraction of energy in the oscillators
  anim7_pulse.mp4/.gif   the pulse crossing the slab
"""
import os
import sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import animation
from scipy.signal import hilbert

HERE = os.path.dirname(os.path.abspath(__file__))
SLAB = os.path.join(os.path.dirname(os.path.abspath(__file__)), "slab_codes")
sys.path[:0] = [os.path.join(SLAB, "common"), os.path.join(SLAB, "method_A")]
import slab_common as sc                     # noqa: E402
import fdtd_ade as fa                        # noqa: E402

FIG = os.path.join(HERE, "..", "..", "fig")
ANIM = os.path.join(HERE, "..")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"
c = sc.c
UM, FS = 1e-4, 1e-15
NG = sc.group_index()
N0 = sc.n_undamped(sc.OMEGA_C)
CACHE = os.path.join(HERE, "ch7_thick.npz")


def run_thick():
    if os.path.exists(CACHE):
        return dict(np.load(CACHE))
    s = fa.run_fdtd_ade(sc.L_THICK, 2e-7, CFL=0.4, T_total=110e-15, buf_L=0.5e-4, vac_src=3.5e-4,
                        vac_R=12e-4, field_window=(-3.0e-4, 10.0e-4), field_times=(0, 110e-15),
                        field_stride_z=10, field_stride_t=20)
    out = dict(z=s["z_field"], t=s["t_field"], E=s["E_field"].astype(float), t_front=s["t_front"],
               R=s["R"], T=s["T"])
    np.savez_compressed(CACHE, **out)
    return out


def centroid_lines(ax, tf, L, tmax):
    """Pulse centroids in the (z, t) plane: incident, reflected, inside (group velocity),
    transmitted, and straight continuation at c (dotted)."""
    tg = L * NG / c
    t = np.linspace(tf - 40 * FS, tf, 2)
    ax.plot((t - tf) * c / UM, t / FS, "k--", lw=0.8)                         # incident
    t = np.linspace(tf, tmax, 2)
    ax.plot(-(t - tf) * c / UM, t / FS, "k--", lw=0.8)                        # reflected
    t = np.linspace(tf, tf + tg, 2)
    ax.plot((t - tf) * c / NG / UM, t / FS, "k--", lw=0.8)                    # inside
    t = np.linspace(tf + tg, tmax, 2)
    ax.plot((L + (t - tf - tg) * c) / UM, t / FS, "k--", lw=0.8)              # transmitted
    t = np.linspace(tf, tmax, 2)
    ax.plot((t - tf) * c / UM, t / FS, "k:", lw=0.8)                          # continuation


def fig7_1(d):
    z, t, E = d["z"], d["t"], d["E"]
    tf = d["t_front"] + sc.T0_SOURCE
    fig, ax = plt.subplots(figsize=(6.0, 4.4))
    vmax = np.abs(E).max()
    ax.pcolormesh(z / UM, t / FS, E, cmap="RdBu_r", vmin=-vmax, vmax=vmax, shading="auto",
                  rasterized=True)
    ax.axvspan(0, sc.L_THICK / UM, color="k", alpha=0.07, lw=0)
    ax.axvline(0, color="k", lw=0.6); ax.axvline(sc.L_THICK / UM, color="k", lw=0.6)
    centroid_lines(ax, tf, sc.L_THICK, t[-1])
    ax.set_xlim(z[0] / UM, z[-1] / UM); ax.set_ylim(tf / FS - 12, tf / FS + 45)
    ax.set_xlabel("$z$ ($\\mu$m)"); ax.set_ylabel("$t$ (fs)")
    ax.text(1.5, tf / FS + 38, "slab\n$n=%.2f$\n$n_g=%.2f$" % (N0, NG), ha="center", fontsize=8)
    ax.set_title("a few-cycle pulse crossing a 3 $\\mu$m slab: the field $E(z,t)$", fontsize=9)
    fig.savefig(os.path.join(FIG, "fig7_1_spacetime.pdf"), dpi=200)
    plt.close(fig)


def snapshot(ax, d, it, show_ref=True):
    z, t, E = d["z"], d["t"], d["E"]
    tf = d["t_front"] + sc.T0_SOURCE
    ax.axvspan(0, sc.L_THICK / UM, color="#f3d36b", alpha=0.35, lw=0)
    ax.plot(z / UM, E[it], color=C_E, lw=0.9)
    if show_ref:
        # the same pulse in vacuum
        zz = z
        tau = t[it] - tf - zz / c
        ref = np.exp(-tau**2 / (2 * sc.SIGMA_T**2)) * np.cos(sc.OMEGA_C * tau)
        ax.plot(z / UM, ref, color="0.6", lw=0.7, ls="--")
    ax.set_ylim(-1.15, 1.15); ax.set_xlim(z[0] / UM, z[-1] / UM); ax.set_yticks([])
    ax.text(0.99, 0.82, "$t-t_0=%.0f$ fs" % ((t[it] - tf) / FS), transform=ax.transAxes,
            ha="right", fontsize=8)


def fig7_2(d):
    t = d["t"]
    tf = d["t_front"] + sc.T0_SOURCE
    times = np.array([-6, 6, 14, 22, 30, 40]) * FS + tf
    fig, axs = plt.subplots(6, 1, figsize=(6.0, 6.0), sharex=True)
    for ax, tt in zip(axs, times):
        snapshot(ax, d, np.argmin(abs(t - tt)))
    axs[-1].set_xlabel("$z$ ($\\mu$m)")
    axs[0].set_title("the pulse (blue) and the same pulse in vacuum (grey, dashed)", fontsize=9)
    plt.subplots_adjust(hspace=0.08)
    fig.savefig(os.path.join(FIG, "fig7_2_snapshots.pdf"))
    plt.close(fig)


def fig7_3():
    """Abrupt switch-on of a carrier wave: the field at depth z0 inside a thick slab."""
    T_on = 0.0
    def E_step(t, z):
        tau = t - T_on - z / c
        ramp = np.clip(tau / (0.05 * sc.T_CYCLE), 0, 1)       # switched on in 1/20 of a cycle
        return ramp * np.sin(sc.OMEGA_C * tau)
    fa.E_in = E_step
    L = 8e-4
    s = fa.run_fdtd_ade(L, 1e-7, CFL=0.4, T_total=140e-15, buf_L=0.3e-4, vac_src=0.4e-4,
                        vac_R=1.0e-4, field_window=(4.99e-4, 5.01e-4), field_times=(0, 140e-15),
                        field_stride_z=1, field_stride_t=1)
    fa.E_in = sc.E_in
    t = s["t_field"]; E = s["E_field"][:, 0].astype(float)
    z0 = s["z_field"][0]
    t_on = s["t_front"] - (0.4e-4 / c) * 0 + T_on            # front interface reached at t_front
    t_on = (0.3e-4 + 0.4e-4) / c + T_on
    tt = (t - t_on) / FS
    fig, axs = plt.subplots(2, 1, figsize=(6.0, 4.2), sharex=True)
    axs[0].plot(tt, E, color=C_E, lw=0.6)
    axs[0].axvline(z0 / c / FS, color=C_P, ls="--", lw=0.8)
    axs[0].axvline(z0 * NG / c / FS, color=C_G, ls="--", lw=0.8)
    axs[0].text(z0 / c / FS + 0.5, 1.0, "$z/c$", color=C_P, fontsize=9)
    axs[0].text(z0 * NG / c / FS + 0.5, 1.0, "$z\\,n_g/c$", color=C_G, fontsize=9)
    axs[0].set_ylabel("$E$ at $z=5\\,\\mu$m")
    axs[0].set_ylim(-1.3, 1.3)
    from scipy.ndimage import maximum_filter1d
    ncyc = int(round(sc.T_CYCLE / (t[1] - t[0])))
    env = maximum_filter1d(np.abs(E), size=ncyc, origin=(ncyc - 1) // 2)   # causal running max
    axs[1].semilogy(tt, env + 1e-12, color=C_E, lw=0.8)
    axs[1].axvline(z0 / c / FS, color=C_P, ls="--", lw=0.8)
    axs[1].axvline(z0 * NG / c / FS, color=C_G, ls="--", lw=0.8)
    axs[1].set_ylim(1e-6, 3)
    axs[1].set_ylabel("envelope (log)")
    axs[1].set_xlabel("time after the wave reaches the surface (fs)")
    axs[1].set_xlim(0, (t[-1] - t_on) / FS)
    axs[0].set_title("a wave switched on abruptly: field 5 $\\mu$m inside the medium", fontsize=9)
    plt.subplots_adjust(hspace=0.08)
    fig.savefig(os.path.join(FIG, "fig7_3_front.pdf"))
    plt.close(fig)


def fig7_4():
    w0 = sc.OMEGA_0
    wp2 = 4 * np.pi * sc.KAPPA                  # plasma frequency^2 (Gaussian: 4 pi N e^2/m)
    w = np.linspace(0.05, 0.9, 500) * w0
    chi = wp2 / (w0**2 - w**2)                  # n^2 - 1
    n = np.sqrt(1 + chi)
    uE = np.ones_like(w); uB = n**2
    uosc = (w**2 + w0**2) * chi**2 / wp2
    vE = 2 * n / (uE + uB + uosc)               # in units of c
    dn = np.gradient(n, w)
    ng = n + w * dn
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 2.9))
    x = w / w0
    axs[0].plot(x, vE, color=C_E, lw=2.2, label="energy velocity $S/u$")
    axs[0].plot(x, 1 / ng, "--", color=C_P, lw=1.0, label="group velocity $c/n_g$")
    axs[0].plot(x, 1 / n, ":", color="k", lw=0.9, label="phase velocity $c/n$")
    axs[0].axvline(sc.OMEGA_C / w0, color="0.6", lw=0.6)
    axs[0].set_xlabel("$\\omega/\\omega_0$"); axs[0].set_ylabel("velocity / $c$")
    axs[0].legend(fontsize=7.5, frameon=False, loc="lower left")
    axs[1].plot(x, uosc / (uE + uB + uosc), color=C_G)
    axs[1].axvline(sc.OMEGA_C / w0, color="0.6", lw=0.6)
    axs[1].text(sc.OMEGA_C / w0 + 0.01, 0.6, "800 nm", fontsize=8, color="0.4")
    axs[1].set_xlabel("$\\omega/\\omega_0$")
    axs[1].set_ylabel("fraction of energy in the oscillators")
    axs[1].set_ylim(0, 1)
    plt.subplots_adjust(wspace=0.35)
    fig.savefig(os.path.join(FIG, "fig7_4_energy.pdf"))
    plt.close(fig)
    i = np.argmin(abs(w - sc.OMEGA_C))
    print("check v_E vs c/n_g at 800 nm: %.5f %.5f ; matter fraction %.3f" %
          (vE[i], 1 / ng[i], (uosc / (uE + uB + uosc))[i]))


def anim7(d):
    t = d["t"]
    tf = d["t_front"] + sc.T0_SOURCE
    idx = np.where((t > tf - 10 * FS) & (t < tf + 55 * FS))[0][::2]
    fig, ax = plt.subplots(figsize=(6.0, 2.4), dpi=110)
    def frame(k):
        ax.clear()
        snapshot(ax, d, idx[k])
        ax.set_xlabel("$z$ ($\\mu$m)")
    ani = animation.FuncAnimation(fig, frame, frames=len(idx))
    ani.save(os.path.join(ANIM, "anim7_pulse.mp4"), writer=animation.FFMpegWriter(fps=20, bitrate=1800))
    ani.save(os.path.join(ANIM, "anim7_pulse.gif"), writer=animation.PillowWriter(fps=20))
    plt.close(fig)


if __name__ == "__main__":
    d = run_thick()
    print("R = %.4f, T = %.4f" % (d["R"], d["T"]))
    fig7_1(d); fig7_2(d); fig7_4(); fig7_3()
    if "--noanim" not in sys.argv:
        anim7(d)
    print("chapter 7 figures written")


==> anc/code/ch7_oblique.py <==
"""
Chapter 7 - a short pulsed beam meeting a dispersive slab at oblique incidence (s polarization).

The field is computed exactly as a superposition of plane waves in frequency and transverse wave
number, each reflected and transmitted by the slab with the Airy coefficients, the slab having the
dispersive index of a Lorentz oscillator. For each instant three maps are drawn:
   E0  the incident pulse, prolonged everywhere as if the slab were absent (speed c);
   Es  the field radiated by the dipoles of the slab, Es = E - E0;
   E   the total field.
Inside the slab Es contains a pulse equal and opposite to E0 (the time-dependent extinction
theorem: the 'ghost' pulse travelling at c is cancelled) plus the real refracted pulse, travelling
at the group velocity along the direction given by Snell's law.
Dashed lines: centroids of incident, ghost (straight continuation at c), real (refracted, then
transmitted) pulse; dotted: reflected pulse. Markers: ghost (+) and real (x) pulse positions.
Units: wavelength of the carrier = 1, c = 1.

  fig7_5_oblique.pdf      6 instants x 3 maps
  anim7_oblique.mp4/.gif  the same, in time
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import animation

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
ANIM = os.path.join(HERE, "..")
plt.rcParams.update({"font.family": "serif", "font.size": 9, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})

WC = 2 * np.pi                      # carrier angular frequency (lambda = 1, c = 1)
W0 = 2.2 * WC                       # resonance of the Lorentz oscillators
NC = 1.5                            # index at the carrier
F = (NC**2 - 1) * (W0**2 - WC**2)   # n^2 = 1 + F/(W0^2 - w^2)
THETA = np.radians(45.0)
D = 8.0                             # slab thickness (wavelengths)
XS = (-12.0, 22.0)                  # slab lateral extent (drawn only; the slab is infinite)
W_BEAM = 4.0                        # beam waist (transverse, wavelengths)
CYC = 6.0                           # pulse duration: field FWHM in cycles


def n_of(w):
    return np.sqrt(1 + F / (W0**2 - w**2) + 0j)


def ng_of(w, dw=1e-4):
    return (n_of(w) + w * (n_of(w + dw) - n_of(w - dw)) / (2 * dw)).real


NG = ng_of(WC)
THT = np.arcsin(np.sin(THETA) / NC)


def build_spectrum(nw=48, nk=56):
    sig_t = CYC / (2 * np.sqrt(2 * np.log(2)))          # in periods (T = 1)
    sig_w = 1 / sig_t                                   # spectral width of the field (rad/T)
    w = WC + np.linspace(-3.2, 3.2, nw) * sig_w
    S = []
    for wi in w:
        k = wi
        kx0 = k * np.sin(THETA)
        wx = W_BEAM / np.cos(THETA)
        kx = kx0 + np.linspace(-3.5, 3.5, nk) * 2 / wx
        kx = kx[np.abs(kx) < 0.995 * k]
        A = np.exp(-(wi - WC)**2 / (2 * sig_w**2)) * np.exp(-(kx - kx0)**2 * wx**2 / 4)
        S.append((wi, kx, A))
    return S


def precompute(S, X, Z):
    """Sum over the transverse wave numbers for each frequency: complex maps G0_w, G_w."""
    above = Z < 0; inside = (Z >= 0) & (Z <= D)
    W, G0, G = [], [], []
    for wi, kx, A in S:
        k = wi
        n = n_of(wi)
        kz = np.sqrt(k**2 - kx**2 + 0j)
        kzm = np.sqrt((n * k)**2 - kx**2 + 0j)
        p = kz / kzm
        ph = kzm * D
        tc = 2 / ((1 + p) / 2 * np.exp(-1j * ph) * (1 + 1 / p) + (1 - p) / 2 * np.exp(1j * ph) * (1 - 1 / p))
        Aa = tc * (1 + p) / 2 * np.exp(-1j * ph)
        Bb = tc * (1 - p) / 2 * np.exp(1j * ph)
        r = Aa + Bb - 1
        g0 = np.zeros(X.shape, complex); g = np.zeros(X.shape, complex)
        for j in range(kx.size):
            ex = A[j] * np.exp(1j * kx[j] * X)
            inc = ex * np.exp(1j * kz[j] * Z)
            g0 += inc
            g += np.where(above, inc + r[j] * ex * np.exp(-1j * kz[j] * Z),
                 np.where(inside, ex * (Aa[j] * np.exp(1j * kzm[j] * Z) + Bb[j] * np.exp(-1j * kzm[j] * Z)),
                          tc[j] * ex * np.exp(1j * kz[j] * (Z - D))))
        W.append(wi); G0.append(g0); G.append(g)
    return np.array(W), np.array(G0), np.array(G)


def fields(P, t):
    W, G0, G = P
    ph = np.exp(-1j * W * t)[:, None, None]
    E0 = np.real((G0 * ph).sum(0)); E = np.real((G * ph).sum(0))
    return E0, E - E0, E




def positions(t):
    ghost = np.array([t * np.sin(THETA), t * np.cos(THETA)])
    if t <= 0:
        return ghost, ghost
    vg = 1 / NG
    s_in = D / np.cos(THT)
    if t * vg <= s_in:
        real = np.array([t * vg * np.sin(THT), t * vg * np.cos(THT)])
    else:
        exitp = np.array([D * np.tan(THT), D])
        te = s_in / vg
        real = exitp + (t - te) * np.array([np.sin(THETA), np.cos(THETA)])
    return ghost, real


def guide_lines(ax):
    L = 40
    ax.plot([-L * np.sin(THETA), 0], [-L * np.cos(THETA), 0], "k--", lw=0.8)
    ax.plot([0, L * np.sin(THETA)], [0, -L * np.cos(THETA)], ":", color="0.45", lw=0.8)
    ax.plot([0, L * np.sin(THETA)], [0, L * np.cos(THETA)], "--", color="c", lw=0.9)
    exitp = np.array([D * np.tan(THT), D])
    ax.plot([0, exitp[0]], [0, exitp[1]], "--", color="g", lw=0.9)
    ax.plot([exitp[0], exitp[0] + L * np.sin(THETA)], [exitp[1], exitp[1] + L * np.cos(THETA)],
            "--", color="g", lw=0.9)


def panel(ax, F_, t, vmax, title=None):
    ax.imshow(F_, extent=[XG[0], XG[-1], ZG[-1], ZG[0]], cmap="RdBu_r", vmin=-vmax, vmax=vmax,
              interpolation="bilinear")
    ax.add_patch(plt.Rectangle((XS[0], 0), XS[1] - XS[0], D, fill=False, color="k", lw=0.6))
    guide_lines(ax)
    g, r = positions(t)
    if t > -11:
        ax.plot(*g, "+", color="c", ms=8, mew=1.6)
        ax.plot(*r, "x", color="g", ms=7, mew=1.6)
    ax.set_xlim(XG[0], XG[-1]); ax.set_ylim(ZG[-1], ZG[0])
    if title:
        ax.set_title(title, fontsize=8.5)


XG = np.linspace(-14, 30, 300)
ZG = np.linspace(-10, 22, 220)


def fig7_5(S):
    X, Z = np.meshgrid(XG, ZG)
    P = precompute(S, X, Z)
    times = [-8, 2, 8, 14, 20, 28]
    fig, axs = plt.subplots(len(times), 3, figsize=(7.0, 9.8), sharex=True, sharey=True)
    data = [fields(P, t) for t in times]
    vmax = max(np.abs(d[0]).max() for d in data) * 0.8
    for i, (t, (E0, Es, E)) in enumerate(zip(times, data)):
        for j, (Fm, tt) in enumerate([(E0, "$E_0$ (incident, prolonged)"),
                                      (Es, "$E_s$ (field of the dipoles)"),
                                      (E, "$E$ (total)")]):
            panel(axs[i, j], Fm, t, vmax, tt if i == 0 else None)
        axs[i, 0].set_ylabel("$ct=%d\\lambda$\n$z/\\lambda$" % t, fontsize=8)
    for j in range(3):
        axs[-1, j].set_xlabel("$x/\\lambda$")
    plt.subplots_adjust(hspace=0.12, wspace=0.04)
    fig.savefig(os.path.join(FIG, "fig7_5_oblique.pdf"), dpi=170)
    plt.close(fig)


def anim(S, nfr=80):
    X, Z = np.meshgrid(XG, ZG)
    P = precompute(S, X, Z)
    times = np.linspace(-12, 32, nfr)
    fig, axs = plt.subplots(1, 3, figsize=(10, 3.4), dpi=90, sharey=True)
    vmax = np.abs(fields(P, 0.0)[0]).max() * 0.8
    def frame(i):
        t = times[i]
        E0, Es, E = fields(P, t)
        for ax, Fm, tt in zip(axs, (E0, Es, E), ("$E_0$ (incident, prolonged)",
                                                  "$E_s$ (field of the dipoles)", "$E$ (total)")):
            ax.clear()
            panel(ax, Fm, t, vmax, tt)
        fig.suptitle("$ct=%.1f\\lambda$   (cyan +: ghost pulse at speed $c$;  green x: real pulse, "
                     "$c/n_g$ and Snell)" % t, fontsize=9)
    ani = animation.FuncAnimation(fig, frame, frames=nfr)
    ani.save(os.path.join(ANIM, "anim7_oblique.mp4"), writer=animation.FFMpegWriter(fps=10, bitrate=2400))
    plt.close(fig)


if __name__ == "__main__":
    import sys
    print("n = %.3f, n_g = %.3f, refraction angle = %.1f deg" % (NC, NG, np.degrees(THT)))
    S = build_spectrum()
    fig7_5(S)
    if "--noanim" not in sys.argv:
        anim(S)
    print("oblique pulse figures written")


==> anc/code/ch8_figures.py <==
"""
Chapter 8 ("Beyond the linear oscillator") - figures.

  fig8_1_gain.pdf       phase of the wave of a sheet: refraction (90 deg), absorption (180 deg),
                        amplification (0 deg); transmission of an absorbing / amplifying slab
  fig8_2_anharmonic.pdf the anharmonic oscillator: distorted motion and its spectrum (DC, 2w, 3w)
  fig8_3_shg.pdf        second-harmonic generation: arrows of the sheets and growth with length,
                        with and without phase matching
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.integrate import solve_ivp

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"


def fig8_1():
    fig = plt.figure(figsize=(6.8, 3.3))
    ar = dict(arrowstyle="-|>", lw=1.6, shrinkA=0, shrinkB=0)
    cases = [((0, 0.3), C_E, "transparent medium", "the arrow turns: delay, refraction"),
             ((-0.3, 0), C_P, "absorber at resonance", "the arrow shrinks: absorption"),
             ((0.3, 0), C_G, "inverted medium at resonance", "the arrow grows: amplification")]
    for j, (v, c, ttl, res) in enumerate(cases):
        ax = fig.add_axes([0.0, 0.69 - 0.33 * j, 0.36, 0.27])
        ax.annotate("", xy=(1, 0), xytext=(0, 0), arrowprops=dict(ar, color="k"))
        y0 = 0.09 if j == 1 else 0.0            # lift the backward arrow so it does not hide the wave
        ax.annotate("", xy=(1 + v[0], v[1] + y0), xytext=(1, y0), arrowprops=dict(ar, color=c))
        if j == 0:
            ax.annotate("", xy=(1 + v[0], v[1]), xytext=(0, 0),
                        arrowprops=dict(ar, color="0.55", lw=1.0, ls="--"))
        ax.text(0.45, -0.13, "wave", ha="center", va="top", fontsize=8)
        ax.text(1.42 if j != 1 else 1.12, 0.22 if j == 0 else 0.0, "added by\nthe sheet", color=c, fontsize=7.5,
                va="center")
        ax.text(-0.05, 0.42, ttl, fontsize=8.5, color=c, fontweight="bold")
        ax.text(-0.05, -0.36, res, fontsize=7.5, color="0.25")
        ax.set_xlim(-0.1, 2.1); ax.set_ylim(-0.45, 0.55); ax.set_aspect("equal"); ax.axis("off")
    ax = fig.add_axes([0.5, 0.13, 0.48, 0.75])
    x = np.linspace(0.97, 1.03, 1500)
    Q = 300.0
    g0 = 1.5                                       # peak |Im n| k L  (single-pass)
    lor = 1 / (1 + (2 * Q * (x - 1))**2)
    ax.plot(x, np.exp(-2 * g0 * lor), color=C_P, label="absorbing slab")
    ax.plot(x, np.exp(2 * g0 * lor), color=C_G, label="amplifying slab (inverted)")
    ax.axhline(1, color="0.6", lw=0.6)
    ax.set_yscale("log"); ax.set_ylim(0.03, 60)
    ax.set_xlabel("$\\omega/\\omega_0$"); ax.set_ylabel("transmitted intensity")
    ax.legend(fontsize=7.5, frameon=False, loc="upper left")
    ax.set_title("transmission near the resonance", fontsize=9)
    fig.savefig(os.path.join(FIG, "fig8_1_gain.pdf"))
    plt.close(fig)


def fig8_2():
    w0, gam, w = 1.0, 0.02, 0.2
    beta = 0.8
    F = 0.18
    def rhs(t, y):
        x, v = y
        return [v, -2 * gam * v - w0**2 * x - beta * x**2 + F * np.cos(w * t)]
    T = 2 * np.pi / w
    t = np.linspace(0, 400 * T, 400 * 256)
    sol = solve_ivp(rhs, (t[0], t[-1]), [0, 0], t_eval=t, rtol=1e-9, atol=1e-11)
    x = sol.y[0]
    sel = t > 300 * T
    xs, ts = x[sel], t[sel]
    lin = F / (w0**2 - w**2) * np.cos(w * ts)
    spec = np.abs(np.fft.rfft((xs - 0) * np.hanning(xs.size)))
    fr = np.fft.rfftfreq(xs.size, ts[1] - ts[0]) * 2 * np.pi / w
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 2.9))
    m = ts < ts[0] + 3 * T
    axs[0].plot((ts[m] - ts[0]) / T, lin[m], "--", color="0.5", lw=0.9, label="harmonic spring")
    axs[0].plot((ts[m] - ts[0]) / T, xs[m], color=C_E, lw=1.2, label="anharmonic spring")
    axs[0].set_xlabel("$t/T$"); axs[0].set_ylabel("displacement $x$")
    axs[0].legend(fontsize=7.5, frameon=False, loc="upper center", ncol=2, bbox_to_anchor=(0.5, 1.22))
    axs[0].set_title("motion of the electron", fontsize=9)
    axs[1].semilogy(fr, spec / spec.max(), color=C_E, lw=0.9)
    axs[1].set_xlim(-0.1, 4.2); axs[1].set_ylim(1e-6, 2)
    axs[1].set_xticks([0, 1, 2, 3, 4]); axs[1].set_xticklabels(["0", "$\\omega$", "$2\\omega$", "$3\\omega$", "$4\\omega$"])
    axs[1].set_xlabel("frequency"); axs[1].set_ylabel("spectrum of $x(t)$")
    axs[1].set_title("new frequencies are born", fontsize=9)
    plt.subplots_adjust(wspace=0.35)
    fig.savefig(os.path.join(FIG, "fig8_2_anharmonic.pdf"))
    plt.close(fig)


def fig8_3():
    lam = 1.064                                    # um
    n1, n2 = 1.494, 1.512                          # n(w), n(2w): ordinary index, KDP-like
    dk = 2 * (2 * np.pi / lam) * (n1 - n2)         # 2 k(w) - k(2w)   (1/um)
    Lc = np.pi / abs(dk)
    fig, axs = plt.subplots(1, 2, figsize=(6.6, 3.0), gridspec_kw=dict(width_ratios=[1, 1.4]))
    ax = axs[0]
    z = np.linspace(0, 3 * Lc, 600)
    S = (np.exp(1j * dk * z) - 1) / (1j * dk)     # sum of the arrows of the sheets
    ax.plot(S.real / Lc, S.imag / Lc, color=C_P, lw=1.4, label="not phase matched")
    ax.plot([0, 0], [0, 1.6], color=C_G, lw=1.4, label="phase matched")
    ax.set_aspect("equal"); ax.set_xticks([]); ax.set_yticks([])
    ax.legend(fontsize=7.5, frameon=False, loc="upper right")
    ax.set_title("arrows of the $2\\omega$ wavelets", fontsize=9)
    ax.set_xlim(-1.0, 1.4); ax.set_ylim(-0.3, 1.7)
    ax = axs[1]
    L = np.linspace(0, 80, 1000)
    I_mis = (np.sin(dk * L / 2) / (dk / 2))**2
    ax.plot(L, I_mis / Lc**2, color=C_P, label="not phase matched ($L_c=%.0f\\,\\mu$m)" % Lc)
    ax.plot(L, L**2 / Lc**2, color=C_G, label="phase matched")
    ax.set_ylim(0, 6); ax.set_xlabel("crystal length ($\\mu$m)")
    ax.set_ylabel("second-harmonic intensity (arb.)")
    ax.legend(fontsize=7.5, frameon=False, loc="upper left")
    ax.set_title("1064 nm $\\to$ 532 nm", fontsize=9)
    plt.subplots_adjust(wspace=0.3)
    fig.savefig(os.path.join(FIG, "fig8_3_shg.pdf"))
    plt.close(fig)
    print("coherence length %.1f um" % Lc)


if __name__ == "__main__":
    fig8_1(); fig8_2(); fig8_3()
    print("chapter 8 figures written")


==> anc/code/ch8_laser.py <==
"""
Chapter "Beyond the linear oscillator": the laser.

  fig8_2_threshold.pdf  a Fabry-Perot with gain: transmission as the round-trip gain approaches
                        the losses (threshold), and the arrows of the round trips
  fig8_3_modelock.pdf   many longitudinal modes: random phases vs locked phases
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"; C_O = "#e67e22"


def figL_1():
    """Mirrors of power reflectance R, single-pass power gain G; round-trip factor g = R G.
    Transmitted power (Airy with gain): T = (1-R)^2 G / ((1-g)^2 + 4 g sin^2(delta/2))."""
    R = 0.9
    d = np.linspace(-0.06, 0.06, 60001) * 2 * np.pi            # round-trip phase
    fig = plt.figure(figsize=(7.4, 3.0))
    ax = fig.add_axes([0.07, 0.16, 0.50, 0.74])
    cases = [(1.0, "0.9", "no gain"), (1.08, C_E, ""), (1.105, C_G, ""), (1.1105, C_P, "")]
    for G, col, lab in cases:
        g = R * G
        T = (1 - R)**2 * G / ((1 - g)**2 + 4 * g * np.sin(d / 2)**2)
        Tm = T.max()
        h = d[T >= Tm / 2] / (2 * np.pi)
        ax.plot(d / (2 * np.pi), T / Tm, color=col if col != "0.9" else "0.5", lw=1.2,
                label=f"$RG={g:.4g}$: width {h.max()-h.min():.1g}" + (f" ({lab})" if lab else ""))
    ax.set_xlabel("detuning from a mode (units of the mode spacing $c/2L$)")
    ax.set_ylabel("transmission (normalized to its peak)")
    ax.set_xlim(-0.06, 0.06); ax.set_ylim(0, 1.05)
    ax.legend(fontsize=6.8, frameon=True, framealpha=0.9, edgecolor="none", loc="center right")
    ax.set_title("a cavity with gain: the line narrows as $RG\\to1$ (threshold)", fontsize=8.5)
    # arrows of the round trips, slightly off resonance
    for j, (g, col, ttl) in enumerate([(0.7, C_E, "$RG=0.7$"), (0.97, C_P, "$RG=0.97$")]):
        a2 = fig.add_axes([0.62 + 0.19 * j, 0.20, 0.17, 0.62])
        m = np.arange(0, 400)
        arr = g**m * np.exp(1j * 0.12 * m)
        c = np.concatenate([[0], np.cumsum(arr)])
        a2.plot(c.real, c.imag, color=col, lw=1.0)
        a2.annotate("", xy=(c[-1].real, c[-1].imag), xytext=(0, 0),
                    arrowprops=dict(arrowstyle="-|>", color="k", lw=1.0, shrinkA=0, shrinkB=0))
        a2.plot([0], [0], "o", color="k", ms=2.5)
        a2.set_aspect("equal"); a2.axis("off")
        a2.set_title(f"round trips, {ttl}", fontsize=8)
    fig.text(0.81, 0.06, "each arrow: one more round trip\n(shorter by $RG$, turned by the detuning)",
             fontsize=7, ha="center")
    fig.savefig(os.path.join(FIG, "fig8_2_threshold.pdf"))
    plt.close(fig)


def figL_2():
    rng = np.random.default_rng(3)
    N = 21
    m = np.arange(N) - N // 2
    amp = np.exp(-(m / 7.0)**2)
    t = np.linspace(0, 2, 4000)                                   # in round-trip times
    def field(ph):
        return (amp[:, None] * np.exp(1j * (2 * np.pi * m[:, None] * t[None, :] + ph[:, None]))).sum(0)
    Er = field(rng.uniform(0, 2 * np.pi, N)); El = field(np.zeros(N))
    fig = plt.figure(figsize=(7.4, 3.2))
    a0 = fig.add_axes([0.07, 0.64, 0.25, 0.26])
    a0.vlines(m, 0, amp**2, color="k", lw=1.2)
    a0.set_xlabel("mode number (spacing $c/2L$)", fontsize=8); a0.set_yticks([])
    a0.set_title("the spectrum: a comb of modes", fontsize=8.5); a0.tick_params(labelsize=7)
    a1 = fig.add_axes([0.42, 0.58, 0.56, 0.32]); a2 = fig.add_axes([0.42, 0.14, 0.56, 0.32])
    a1.plot(t, np.abs(Er)**2, color=C_E, lw=0.8); a1.set_xticklabels([])
    a1.set_title("random phases: the modes add up to noise", fontsize=8.5)
    a2.plot(t, np.abs(El)**2, color=C_P, lw=0.9)
    a2.set_title("locked phases: one short pulse per round trip", fontsize=8.5)
    a2.set_xlabel("time (round-trip times $2L/c$)")
    for a in (a1, a2):
        a.set_xlim(0, 2); a.set_yticks([]); a.set_ylabel("intensity", fontsize=8)
    a1.set_ylim(0, (np.abs(El)**2).max() * 1.05)
    # arrows of the modes at the pulse peak and between pulses
    for j, (tt, ttl) in enumerate([(0.0, "at the pulse:\naligned"), (0.37, "between pulses:\nthey cancel")]):
        a3 = fig.add_axes([0.03 + 0.17 * j, 0.0, 0.14, 0.34])
        z = amp * np.exp(1j * 2 * np.pi * m * tt)
        c = np.concatenate([[0], np.cumsum(z)])
        a3.plot(c.real, c.imag, color=C_P, lw=1.0, marker=".", ms=2)
        a3.set_aspect("equal"); a3.axis("off")
        a3.set_xlim(-1, 13); a3.set_ylim(-5, 5)
        a3.set_title(ttl, fontsize=7.5)
    fig.savefig(os.path.join(FIG, "fig8_3_modelock.pdf"))
    plt.close(fig)


if __name__ == "__main__":
    figL_1(); figL_2()


==> anc/code/ch8_shg_envelopes.py <==
"""
Chapter 8 - second-harmonic generation along a crystal: envelopes only.
Normalized coupled-wave equations (plane waves, no absorption), z in units of the
nonlinear length L_NL = 1/(kappa A0):
    dA1/dz = -i A1* A2 exp(-i dk z)
    dA2/dz = -i A1^2  exp(+i dk z)
which conserve |A1|^2 + |A2|^2 (Manley-Rowe). Phase matched: A1 = sech z, A2 = tanh z.
  fig8_4_shg_envelopes.pdf
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.integrate import solve_ivp

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 9.5, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
RED, GREEN = "#d62728", "#2ca02c"
L = 3.0                       # crystal length in units of L_NL


def solve(dk):
    def rhs(z, y):
        A1 = y[0] + 1j * y[1]; A2 = y[2] + 1j * y[3]
        d1 = -1j * np.conj(A1) * A2 * np.exp(-1j * dk * z)
        d2 = -1j * A1**2 * np.exp(1j * dk * z)
        return [d1.real, d1.imag, d2.real, d2.imag]
    z = np.linspace(0, L, 1500)
    s = solve_ivp(rhs, (0, L), [1, 0, 0, 0], t_eval=z, rtol=1e-10, atol=1e-12)
    return z, np.abs(s.y[0] + 1j * s.y[1]), np.abs(s.y[2] + 1j * s.y[3])


def panel(ax, dk, title):
    z, a1, a2 = solve(dk)
    zin = np.linspace(-1.0, 0, 50); zout = np.linspace(L, L + 1.0, 50)
    ax.axvspan(0, L, color="#f3d36b", alpha=0.35, lw=0)
    for zz, v1, v2 in [(zin, np.ones_like(zin), np.zeros_like(zin)),
                       (z, a1, a2), (zout, a1[-1] * np.ones_like(zout), a2[-1] * np.ones_like(zout))]:
        ax.plot(zz, v1, color=RED, lw=2)
        ax.plot(zz, v2, color=GREEN, lw=2)
    ax.plot(z, np.sqrt(a1**2 + a2**2), ":", color="0.4", lw=0.9)
    ax.set_xlim(-1, L + 1); ax.set_ylim(0, 1.12)
    ax.set_ylabel("envelope / incident")
    ax.set_title(title, fontsize=9.5)
    ax.text(L + 0.05, a1[-1] + 0.04, "%.2f" % a1[-1], color=RED, fontsize=8.5)
    ax.text(L + 0.05, a2[-1] + 0.04, "%.2f" % a2[-1], color=GREEN, fontsize=8.5)
    ax.text(L / 2, 1.04, "nonlinear crystal", ha="center", fontsize=8.5)
    if dk:
        Lc = np.pi / dk
        for m in (1, 2):
            ax.axvline(m * Lc, color="0.5", ls="--", lw=0.6)
        ax.annotate("", xy=(Lc, 0.40), xytext=(0, 0.40),
                    arrowprops=dict(arrowstyle="<->", color="k", lw=0.8))
        ax.text(Lc / 2, 0.43, "$L_c$", ha="center", fontsize=9)
        ax.text(Lc * 0.5, 0.56, "conversion", ha="center", fontsize=7.5, color=GREEN)
        ax.text(Lc * 1.5, 0.34, "back-\nconversion", ha="center", fontsize=7, color=RED)


fig, axs = plt.subplots(2, 1, figsize=(6.2, 4.8), sharex=True)
panel(axs[0], 0.0, "phase matched: the red wave is converted into green")
panel(axs[1], 2 * np.pi, "not phase matched: maximum after one coherence length $L_c$, then back-conversion")
axs[0].plot([], [], color=RED, lw=2, label="fundamental (1064 nm)")
axs[0].plot([], [], color=GREEN, lw=2, label="second harmonic (532 nm)")
axs[0].plot([], [], ":", color="0.4", label="total (energy conserved)")
axs[0].legend(fontsize=7.5, frameon=False, loc="center left", bbox_to_anchor=(0.0, 0.55))
axs[1].set_xlabel("depth $z$ (units of the nonlinear length)")
plt.subplots_adjust(hspace=0.22)
fig.savefig(os.path.join(FIG, "fig8_4_shg_envelopes.pdf"))
print("done")


==> anc/code/ch9_figures.py <==
"""
Chapter 9 ("More natural phenomena: optics, vision and energy") - figures.

  fig9_1_rainbow.pdf     Descartes rays in a drop; colours of the primary and secondary bows
  fig9_2_mirage.pdf      rays bent over a hot road: the inferior mirage
  fig9_3_clouds.pdf      extinction efficiency of water droplets vs size: white clouds
  fig9_4_colours.pdf     colours of water (absorption) and of a Morpho-like multilayer
  fig9_5_life.pdf        sunlight, the eye, chlorophyll
  fig9_6_greenhouse.pdf  sun and Earth spectra; the CO2 and H2O absorption bands (schematic)
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from ch1_figures import spectrum_to_rgb, cie
from ch5_figures import blackbody, stack_R

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, "..", "..", "fig")
plt.rcParams.update({"font.family": "serif", "font.size": 10, "mathtext.fontset": "cm",
                     "savefig.bbox": "tight", "savefig.pad_inches": 0.03, "pdf.fonttype": 42})
C_E = "#1f4e9c"; C_P = "#c0392b"; C_G = "#2e8b57"


def n_water(l_nm):
    return 1.3242 + 3040.0 / l_nm**2          # Cauchy fit: 1.3428 (405), 1.3330 (589), 1.3303 (706)


# ----------------------------------------------------------------------------- rainbow
def rainbow_angles(n, b, order=1):
    i = np.arcsin(b); r = np.arcsin(b / n)
    D = order * np.pi + 2 * i - 2 * (order + 1) * r      # total deviation
    th = np.degrees(np.abs(np.pi - np.mod(D, 2 * np.pi)))  # angle from the antisolar point
    return th


def fresnel_unpol(i, n):
    r = np.arcsin(np.sin(i) / n)
    rs = (np.cos(i) - n * np.cos(r)) / (np.cos(i) + n * np.cos(r))
    rp = (n * np.cos(i) - np.cos(r)) / (n * np.cos(i) + np.cos(r))
    return 0.5 * (rs**2 + rp**2)


def fig9_1():
    fig = plt.figure(figsize=(6.6, 3.4))
    ax = fig.add_axes([0.0, 0.08, 0.42, 0.84])
    th = np.linspace(0, 2 * np.pi, 300)
    ax.plot(np.cos(th), np.sin(th), color="k", lw=1)
    for b, col in [(0.86, C_P)]:
        for lam, colr in [(700, "#d62728"), (420, "#6a3d9a")]:
            n = n_water(lam)
            i = np.arcsin(b); r = np.arcsin(b / n)
            P1 = np.array([-np.sqrt(1 - b**2), b])                  # entry point (ray from left)
            ang = np.arctan2(P1[1], P1[0])
            P2a = ang - (np.pi - 2 * r)                            # next point on circle
            P2 = np.array([np.cos(P2a), np.sin(P2a)])
            P3a = P2a - (np.pi - 2 * r)
            P3 = np.array([np.cos(P3a), np.sin(P3a)])
            ax.plot([-2, P1[0]], [b, b], color="0.3", lw=1)
            ax.plot([P1[0], P2[0], P3[0]], [P1[1], P2[1], P3[1]], color=colr, lw=1)
            D = np.pi + 2 * i - 4 * r
            out = np.array([np.cos(np.pi - D + 0), np.sin(np.pi - D)])
            dirn = -np.array([np.cos(D), np.sin(D)])
            # exit direction: incident direction (1,0) rotated by -D
            dirn = np.array([np.cos(-D), np.sin(-D)])
            ax.plot([P3[0], P3[0] + 1.6 * dirn[0]], [P3[1], P3[1] + 1.6 * dirn[1]], color=colr, lw=1)
    ax.text(-1.95, 0.95, "sunlight", fontsize=8)
    ax.text(-0.3, -1.85, "red: $42.3^\\circ$\nviolet: $40.6^\\circ$\nfrom the antisolar point", fontsize=7.5)
    ax.set_xlim(-2.1, 1.3); ax.set_ylim(-2.1, 1.3); ax.set_aspect("equal"); ax.axis("off")
    ax.set_title("one drop, two colours", fontsize=9)
    # colours vs angle
    lam = np.linspace(380, 780, 81)
    B = blackbody(lam)
    b = np.linspace(0, 0.99999, 200000)
    bins = np.linspace(30, 60, 601)
    H = np.zeros((lam.size, bins.size - 1))
    for j, l in enumerate(lam):
        n = n_water(l)
        i = np.arcsin(b)
        Rf = fresnel_unpol(i, n)
        for order, w in [(1, (1 - Rf)**2 * Rf), (2, (1 - Rf)**2 * Rf**2)]:
            thv = rainbow_angles(n, b, order)
            h, _ = np.histogram(thv, bins=bins, weights=w * b)
            H[j] += h
    H = H / np.diff(bins)[None, :]
    centers = 0.5 * (bins[1:] + bins[:-1])
    tot = (H * B[:, None]).sum(0)
    cols = []
    _, yb, _ = cie(lam)
    Ymax = None
    Ys = np.array([np.trapezoid(H[:, k] * B * yb, lam) for k in range(centers.size)])
    Ymax = np.percentile(Ys, 99.5)
    for k in range(centers.size):
        S = H[:, k] * B + 0.02 * B * Ymax / np.trapezoid(B * yb, lam) * 0   # no sky background
        rgb = spectrum_to_rgb(lam, H[:, k] * B + 1e-30, white=B)
        cols.append(np.clip(rgb * min(1, Ys[k] / Ymax)**0.5, 0, 1))
    cols = np.array(cols)
    ax2 = fig.add_axes([0.5, 0.25, 0.48, 0.55])
    ax2.imshow(np.repeat(cols[None, :, :], 40, axis=0), extent=[30, 60, 0, 1], aspect="auto")
    ax2.set_yticks([]); ax2.set_xlabel("angle from the antisolar point (deg)")
    ax2.set_title("primary bow (42$^\\circ$), dark band, secondary bow (51$^\\circ$)", fontsize=9)
    fig.savefig(os.path.join(FIG, "fig9_1_rainbow.pdf"))
    plt.close(fig)


# ----------------------------------------------------------------------------- mirage
def fig9_2():
    # n - 1 proportional to density ~ 1/T ; air at 288 K: n-1 = 2.8e-4
    def T(h): return 300.0 + 25.0 * np.exp(-h / 0.08)
    def nn(h): return 1 + 2.8e-4 * 288.0 / T(h)
    def dndh(h, e=1e-5): return (nn(h + e) - nn(h - e)) / (2 * e)
    fig, ax = plt.subplots(figsize=(6.4, 2.8))
    h0 = 1.6
    for a in np.linspace(-0.0080, -0.0030, 11):     # initial slopes (rad), looking slightly down
        x, h, s = 0.0, h0, a
        xs, hs = [x], [h]
        dx = 0.5
        while x < 900 and h > 0 and h < 2.2:
            s += dndh(h) / nn(h) * dx
            h += s * dx; x += dx
            xs.append(x); hs.append(h)
        ax.plot(xs, hs, color=C_E, lw=0.7)
    ax.axhspan(-0.1, 0, color="0.4")
    ax.plot([0], [h0], "o", color="k"); ax.text(2, h0 + 0.1, "eye", fontsize=8)
    ax.set_xlim(0, 900); ax.set_ylim(-0.1, 2.0)
    ax.set_xlabel("distance (m)"); ax.set_ylabel("height (m)")
    ax.set_title("rays over a hot road (25 K warmer at the surface): they curve up and "
                 "show the sky below the horizon", fontsize=8.5)
    fig.savefig(os.path.join(FIG, "fig9_2_mirage.pdf"))
    plt.close(fig)


# ----------------------------------------------------------------------------- clouds
def mie_qext(m, x):
    """Extinction efficiency of a sphere (Bohren & Huffman, BHMIE), real or complex m."""
    nmax = int(np.round(x + 4 * x**(1 / 3) + 2))
    mx = m * x
    nmx = int(np.round(max(nmax, abs(mx)) + 16))
    D = np.zeros(nmx + 1, dtype=complex)
    for n in range(nmx, 0, -1):
        D[n - 1] = n / mx - 1 / (D[n] + n / mx)
    psi0, psi1 = np.cos(x), np.sin(x)
    chi0, chi1 = -np.sin(x), np.cos(x)
    xi1 = psi1 - 1j * chi1
    Q = 0.0
    for n in range(1, nmax + 1):
        psi = (2 * n - 1) * psi1 / x - psi0
        chi = (2 * n - 1) * chi1 / x - chi0
        xi = psi - 1j * chi
        an = ((D[n] / m + n / x) * psi - psi1) / ((D[n] / m + n / x) * xi - xi1)
        bn = ((m * D[n] + n / x) * psi - psi1) / ((m * D[n] + n / x) * xi - xi1)
        Q += (2 * n + 1) * (an + bn).real
        psi0, psi1 = psi1, psi
        chi0, chi1 = chi1, chi
        xi1 = psi1 - 1j * chi1
    return 2 / x**2 * Q


def fig9_3():
    a = np.logspace(-2.3, 1.5, 500)               # radius in um
    fig, ax = plt.subplots(figsize=(5.6, 3.0))
    for lam, col in [(450, C_E), (650, C_P)]:
        x = 2 * np.pi * a / (lam / 1000)
        Q = np.array([mie_qext(n_water(lam), xi) for xi in x])
        ax.loglog(a, Q, color=col, lw=1, label="%d nm" % lam)
    ax.axvspan(2, 20, color="0.9", lw=0)
    ax.text(6, 1e-5, "cloud\ndroplets", ha="center", fontsize=8)
    ax.text(0.006, 3e-2, "molecules and\nsmall particles:\nblue scattered more", fontsize=7.5)
    ax.set_xlabel("droplet radius ($\\mu$m)"); ax.set_ylabel("extinction efficiency $Q$")
    ax.set_ylim(1e-7, 8)
    ax.legend(fontsize=8, frameon=False, loc="lower right")
    ax.set_title("water droplets (Mie theory): large drops scatter all colours alike", fontsize=8.5)
    fig.savefig(os.path.join(FIG, "fig9_3_clouds.pdf"))
    plt.close(fig)


# ----------------------------------------------------------------------------- colours
def fig9_4():
    lam = np.linspace(380, 780, 401)
    B = blackbody(lam)
    # pure water absorption (1/m), Pope & Fry 1997 (approximate values)
    lt = np.array([380, 400, 450, 500, 550, 600, 650, 700, 750, 780])
    at = np.array([0.0114, 0.0066, 0.0092, 0.0204, 0.0565, 0.2224, 0.340, 0.650, 2.47, 2.30])
    aw = np.exp(np.interp(lam, lt, np.log(at)))
    fig = plt.figure(figsize=(6.6, 3.0))
    ax = fig.add_axes([0.08, 0.17, 0.4, 0.73])
    ax.semilogy(lam, aw, color=C_E)
    ax.set_xlabel("wavelength (nm)"); ax.set_ylabel("absorption of water (1/m)")
    ax.set_title("water absorbs red: overtones\nof the O--H vibration", fontsize=8.5)
    for i, Lp in enumerate([1, 5, 20, 60]):
        a = fig.add_axes([0.55 + 0.1 * i, 0.55, 0.08, 0.3])
        a.add_patch(plt.Rectangle((0, 0), 1, 1, color=spectrum_to_rgb(lam, B * np.exp(-aw * Lp), white=B)))
        a.set_xticks([]); a.set_yticks([]); a.set_title("%d m" % Lp, fontsize=8)
    fig.text(0.55, 0.96, "white light after a path in water:", fontsize=8)
    R = stack_R(1.56, 1.0, 6, lam, 440.0, n_sub=1.56)
    a = fig.add_axes([0.55, 0.12, 0.25, 0.3])
    a.plot(lam, R, color=C_E); a.set_ylim(0, 1.05)
    a.set_xlabel("wavelength (nm)", fontsize=8); a.set_ylabel("$R$", fontsize=8)
    a.tick_params(labelsize=7)
    a.set_title("chitin/air multilayer", fontsize=8)
    s = fig.add_axes([0.84, 0.12, 0.1, 0.3])
    s.add_patch(plt.Rectangle((0, 0), 1, 1, color=spectrum_to_rgb(lam, B * R, white=B)))
    s.set_xticks([]); s.set_yticks([]); s.set_title("colour", fontsize=8)
    fig.savefig(os.path.join(FIG, "fig9_4_colours.pdf"))
    plt.close(fig)


# ----------------------------------------------------------------------------- life
def fig9_5():
    lam = np.linspace(300, 1100, 801)
    B = blackbody(lam)
    _, yb, _ = cie(lam)
    g = lambda mu, s: np.exp(-0.5 * ((lam - mu) / s)**2)
    chl = 1.0 * g(430, 18) + 0.35 * g(410, 25) + 0.75 * g(662, 12) + 0.15 * g(615, 20)   # schematic chl a
    chlb = 1.0 * g(455, 18) + 0.45 * g(642, 12) + 0.15 * g(595, 18)                       # schematic chl b
    fig, ax = plt.subplots(figsize=(6.0, 3.0))
    ax.plot(lam, B / B.max(), color="k", label="sunlight")
    ax.plot(lam, yb / yb.max(), color=C_G, ls="--", label="sensitivity of the eye")
    ax.plot(lam, chl / chl.max(), color=C_E, label="chlorophyll $a$ (schematic)")
    ax.plot(lam, chlb / chlb.max(), color="#6a9fd8", lw=0.9, label="chlorophyll $b$ (schematic)")
    ax.axvspan(380, 780, color="#f3d36b", alpha=0.25, lw=0)
    ax.set_xlabel("wavelength (nm)"); ax.set_ylim(0, 1.1); ax.set_yticks([])
    ax.legend(fontsize=7.5, frameon=False, loc="upper right")
    ax.text(530, 0.05, "green gap", ha="center", fontsize=8, color=C_G)
    fig.savefig(os.path.join(FIG, "fig9_5_life.pdf"))
    plt.close(fig)


# ----------------------------------------------------------------------------- greenhouse
def fig9_6():
    lam = np.logspace(-1, 2, 2000)                 # um
    h, c, kB = 6.626e-34, 2.998e8, 1.381e-23
    def B(T):
        lm = lam * 1e-6
        return 1 / lm**5 / (np.exp(h * c / (lm * kB * T)) - 1)
    sun = lam * B(5778); earth = lam * B(288)      # lambda*B: power per log interval
    fig, ax = plt.subplots(figsize=(6.0, 3.0))
    ax.semilogx(lam, sun / sun.max(), color="#d4880f", label="sunlight (5778 K)")
    ax.semilogx(lam, earth / earth.max(), color=C_P, label="Earth's emission (288 K)")
    for lo, hi, lab in [(14, 16.5, "CO$_2$\n15 $\\mu$m"), (5.5, 7.5, "H$_2$O\n6.3 $\\mu$m"),
                        (4.2, 4.4, ""), (9.3, 10.1, ""), (20, 100, "H$_2$O\n(rotation)")]:
        ax.axvspan(lo, hi, color="0.75", alpha=0.6, lw=0)
        if lab:
            ax.text(np.sqrt(lo * hi), 1.03, lab, ha="center", fontsize=7)
    ax.set_xlabel("wavelength ($\\mu$m)"); ax.set_ylabel("power per log-interval (normalized)")
    ax.set_ylim(0, 1.25); ax.set_yticks([])
    ax.legend(fontsize=7.5, frameon=False, loc="upper left", bbox_to_anchor=(0.0, 0.85))
    fig.savefig(os.path.join(FIG, "fig9_6_greenhouse.pdf"))
    plt.close(fig)


if __name__ == "__main__":
    fig9_2(); fig9_3(); fig9_4(); fig9_5(); fig9_6(); fig9_1()
    print("chapter 9 figures written")


==> anc/code/data/main_Ag_nk_Johnson.yml <==
# this file is part of refractiveindex.info database
# refractiveindex.info database is in the public domain
# copyright and related rights waived via CC0 1.0

REFERENCES: |
    P. B. Johnson and R. W. Christy.
    Optical constants of the noble metals.
    <a href="https://doi.org/10.1103/PhysRevB.6.4370"><i>Phys. Rev. B</i> <b>6</b>, 4370-4379 (1972)</a>
COMMENTS: |
    Room temperature
DATA:
  - type: tabulated nk
    data: |
        0.1879 1.07 1.212
        0.1916 1.10 1.232
        0.1953 1.12 1.255
        0.1993 1.14 1.277
        0.2033 1.15 1.296
        0.2073 1.18 1.312
        0.2119 1.20 1.325
        0.2164 1.22 1.336
        0.2214 1.25 1.342
        0.2262 1.26 1.344
        0.2313 1.28 1.357
        0.2371 1.28 1.367
        0.2426 1.30 1.378
        0.2490 1.31 1.389
        0.2551 1.33 1.393
        0.2616 1.35 1.387
        0.2689 1.38 1.372
        0.2761 1.41 1.331
        0.2844 1.41 1.264
        0.2924 1.39 1.161
        0.3009 1.34 0.964
        0.3107 1.13 0.616
        0.3204 0.81 0.392
        0.3315 0.17 0.829
        0.3425 0.14 1.142
        0.3542 0.10 1.419
        0.3679 0.07 1.657
        0.3815 0.05 1.864
        0.3974 0.05 2.070
        0.4133 0.05 2.275
        0.4305 0.04 2.462
        0.4509 0.04 2.657
        0.4714 0.05 2.869
        0.4959 0.05 3.093
        0.5209 0.05 3.324
        0.5486 0.06 3.586
        0.5821 0.05 3.858
        0.6168 0.06 4.152
        0.6595 0.05 4.483
        0.7045 0.04 4.838
        0.7560 0.03 5.242
        0.8211 0.04 5.727
        0.8920 0.04 6.312
        0.9840 0.04 6.992
        1.0880 0.04 7.795
        1.2160 0.09 8.828
        1.3930 0.13 10.10
        1.6100 0.15 11.85
        1.9370 0.24 14.08


==> anc/code/data/main_Al_nk_Rakic-LD.yml <==
# this file is part of refractiveindex.info database
# refractiveindex.info database is in the public domain
# copyright and related rights waived via CC0 1.0

REFERENCES: |
    A. D. Rakić, A. B. Djurišic, J. M. Elazar, M. L. Majewski.
    Optical properties of metallic films for vertical-cavity optoelectronic devices.
    <a href="https://doi.org/10.1364/AO.37.005271"><i>Appl. Opt.</i> <b>37</b>, 5271-5283 (1998)</a><br>
    [<a href="https://github.com/polyanskiy/refractiveindex.info-scripts/blob/main/scripts/Rakic%201998%20-%20Al%20(LD%20model).py">Calculation script (Python)</a>]
COMMENTS: |
    Fit of experimental data from several sources to Lorentz-Drude (LD) model
DATA:
  - type: tabulated nk
    data: |
        6.1992e-02 6.6397e-01 9.4537e-03
        6.2509e-02 6.5688e-01 9.7989e-03
        6.3030e-02 6.4959e-01 1.0161e-02
        6.3556e-02 6.4210e-01 1.0541e-02
        6.4085e-02 6.3439e-01 1.0941e-02
        6.4620e-02 6.2645e-01 1.1362e-02
        6.5158e-02 6.1828e-01 1.1806e-02
        6.5702e-02 6.0985e-01 1.2273e-02
        6.6249e-02 6.0117e-01 1.2768e-02
        6.6802e-02 5.9221e-01 1.3292e-02
        6.7359e-02 5.8296e-01 1.3847e-02
        6.7920e-02 5.7341e-01 1.4436e-02
        6.8486e-02 5.6353e-01 1.5064e-02
        6.9057e-02 5.5330e-01 1.5734e-02
        6.9633e-02 5.4271e-01 1.6450e-02
        7.0214e-02 5.3172e-01 1.7218e-02
        7.0799e-02 5.2032e-01 1.8045e-02
        7.1389e-02 5.0846e-01 1.8937e-02
        7.1984e-02 4.9612e-01 1.9903e-02
        7.2585e-02 4.8326e-01 2.0955e-02
        7.3190e-02 4.6982e-01 2.2104e-02
        7.3800e-02 4.5576e-01 2.3368e-02
        7.4415e-02 4.4102e-01 2.4766e-02
        7.5035e-02 4.2551e-01 2.6325e-02
        7.5661e-02 4.0917e-01 2.8076e-02
        7.6292e-02 3.9187e-01 3.0065e-02
        7.6928e-02 3.7350e-01 3.2350e-02
        7.7569e-02 3.5389e-01 3.5016e-02
        7.8216e-02 3.3284e-01 3.8183e-02
        7.8868e-02 3.1010e-01 4.2032e-02
        7.9525e-02 2.8532e-01 4.6852e-02
        8.0188e-02 2.5807e-01 5.3126e-02
        8.0857e-02 2.2779e-01 6.1727e-02
        8.1531e-02 1.9402e-01 7.4328e-02
        8.2211e-02 1.5728e-01 9.4043e-02
        8.2896e-02 1.2194e-01 1.2441e-01
        8.3587e-02 9.5549e-02 1.6283e-01
        8.4284e-02 7.9098e-02 2.0174e-01
        8.4987e-02 6.8839e-02 2.3776e-01
        8.5695e-02 6.2015e-02 2.7069e-01
        8.6410e-02 5.7192e-02 3.0105e-01
        8.7130e-02 5.3620e-02 3.2934e-01
        8.7857e-02 5.0882e-02 3.5598e-01
        8.8589e-02 4.8729e-02 3.8126e-01
        8.9328e-02 4.7003e-02 4.0541e-01
        9.0072e-02 4.5600e-02 4.2862e-01
        9.0823e-02 4.4448e-02 4.5103e-01
        9.1580e-02 4.3496e-02 4.7275e-01
        9.2344e-02 4.2707e-02 4.9388e-01
        9.3114e-02 4.2051e-02 5.1448e-01
        9.3890e-02 4.1508e-02 5.3463e-01
        9.4673e-02 4.1061e-02 5.5437e-01
        9.5462e-02 4.0695e-02 5.7376e-01
        9.6258e-02 4.0401e-02 5.9282e-01
        9.7060e-02 4.0170e-02 6.1160e-01
        9.7870e-02 3.9994e-02 6.3013e-01
        9.8686e-02 3.9868e-02 6.4843e-01
        9.9508e-02 3.9786e-02 6.6653e-01
        1.0034e-01 3.9745e-02 6.8444e-01
        1.0117e-01 3.9741e-02 7.0218e-01
        1.0202e-01 3.9771e-02 7.1978e-01
        1.0287e-01 3.9832e-02 7.3725e-01
        1.0373e-01 3.9923e-02 7.5459e-01
        1.0459e-01 4.0040e-02 7.7183e-01
        1.0546e-01 4.0184e-02 7.8897e-01
        1.0634e-01 4.0351e-02 8.0603e-01
        1.0723e-01 4.0542e-02 8.2301e-01
        1.0812e-01 4.0754e-02 8.3993e-01
        1.0902e-01 4.0988e-02 8.5679e-01
        1.0993e-01 4.1241e-02 8.7360e-01
        1.1085e-01 4.1514e-02 8.9037e-01
        1.1177e-01 4.1805e-02 9.0710e-01
        1.1271e-01 4.2115e-02 9.2381e-01
        1.1364e-01 4.2443e-02 9.4049e-01
        1.1459e-01 4.2787e-02 9.5715e-01
        1.1555e-01 4.3149e-02 9.7380e-01
        1.1651e-01 4.3527e-02 9.9045e-01
        1.1748e-01 4.3921e-02 1.0071e+00
        1.1846e-01 4.4332e-02 1.0237e+00
        1.1945e-01 4.4759e-02 1.0404e+00
        1.2045e-01 4.5201e-02 1.0571e+00
        1.2145e-01 4.5659e-02 1.0737e+00
        1.2246e-01 4.6132e-02 1.0904e+00
        1.2348e-01 4.6621e-02 1.1072e+00
        1.2451e-01 4.7126e-02 1.1239e+00
        1.2555e-01 4.7646e-02 1.1407e+00
        1.2660e-01 4.8181e-02 1.1575e+00
        1.2765e-01 4.8732e-02 1.1744e+00
        1.2872e-01 4.9298e-02 1.1912e+00
        1.2979e-01 4.9880e-02 1.2082e+00
        1.3087e-01 5.0477e-02 1.2252e+00
        1.3196e-01 5.1091e-02 1.2422e+00
        1.3306e-01 5.1720e-02 1.2593e+00
        1.3417e-01 5.2365e-02 1.2764e+00
        1.3529e-01 5.3026e-02 1.2936e+00
        1.3642e-01 5.3704e-02 1.3108e+00
        1.3756e-01 5.4398e-02 1.3281e+00
        1.3870e-01 5.5108e-02 1.3455e+00
        1.3986e-01 5.5835e-02 1.3629e+00
        1.4103e-01 5.6580e-02 1.3804e+00
        1.4220e-01 5.7341e-02 1.3980e+00
        1.4339e-01 5.8120e-02 1.4156e+00
        1.4458e-01 5.8917e-02 1.4333e+00
        1.4579e-01 5.9731e-02 1.4511e+00
        1.4700e-01 6.0564e-02 1.4690e+00
        1.4823e-01 6.1415e-02 1.4869e+00
        1.4946e-01 6.2284e-02 1.5050e+00
        1.5071e-01 6.3173e-02 1.5231e+00
        1.5197e-01 6.4081e-02 1.5413e+00
        1.5323e-01 6.5008e-02 1.5596e+00
        1.5451e-01 6.5956e-02 1.5780e+00
        1.5580e-01 6.6924e-02 1.5964e+00
        1.5710e-01 6.7912e-02 1.6150e+00
        1.5841e-01 6.8921e-02 1.6337e+00
        1.5973e-01 6.9951e-02 1.6524e+00
        1.6106e-01 7.1003e-02 1.6713e+00
        1.6240e-01 7.2077e-02 1.6902e+00
        1.6376e-01 7.3174e-02 1.7093e+00
        1.6512e-01 7.4293e-02 1.7285e+00
        1.6650e-01 7.5436e-02 1.7478e+00
        1.6789e-01 7.6602e-02 1.7671e+00
        1.6929e-01 7.7792e-02 1.7866e+00
        1.7070e-01 7.9007e-02 1.8062e+00
        1.7212e-01 8.0246e-02 1.8260e+00
        1.7356e-01 8.1511e-02 1.8458e+00
        1.7500e-01 8.2802e-02 1.8657e+00
        1.7646e-01 8.4120e-02 1.8858e+00
        1.7793e-01 8.5464e-02 1.9060e+00
        1.7942e-01 8.6835e-02 1.9263e+00
        1.8091e-01 8.8235e-02 1.9467e+00
        1.8242e-01 8.9663e-02 1.9673e+00
        1.8394e-01 9.1119e-02 1.9880e+00
        1.8547e-01 9.2606e-02 2.0088e+00
        1.8702e-01 9.4122e-02 2.0297e+00
        1.8858e-01 9.5669e-02 2.0508e+00
        1.9015e-01 9.7247e-02 2.0720e+00
        1.9174e-01 9.8857e-02 2.0933e+00
        1.9334e-01 1.0050e-01 2.1148e+00
        1.9495e-01 1.0217e-01 2.1364e+00
        1.9657e-01 1.0388e-01 2.1582e+00
        1.9821e-01 1.0563e-01 2.1801e+00
        1.9986e-01 1.0740e-01 2.2021e+00
        2.0153e-01 1.0922e-01 2.2243e+00
        2.0321e-01 1.1107e-01 2.2466e+00
        2.0490e-01 1.1295e-01 2.2691e+00
        2.0661e-01 1.1488e-01 2.2917e+00
        2.0834e-01 1.1684e-01 2.3144e+00
        2.1007e-01 1.1884e-01 2.3373e+00
        2.1182e-01 1.2088e-01 2.3604e+00
        2.1359e-01 1.2296e-01 2.3836e+00
        2.1537e-01 1.2508e-01 2.4070e+00
        2.1717e-01 1.2724e-01 2.4305e+00
        2.1898e-01 1.2945e-01 2.4542e+00
        2.2080e-01 1.3170e-01 2.4781e+00
        2.2264e-01 1.3399e-01 2.5021e+00
        2.2450e-01 1.3633e-01 2.5262e+00
        2.2637e-01 1.3871e-01 2.5506e+00
        2.2826e-01 1.4114e-01 2.5751e+00
        2.3016e-01 1.4361e-01 2.5997e+00
        2.3208e-01 1.4613e-01 2.6246e+00
        2.3401e-01 1.4870e-01 2.6496e+00
        2.3597e-01 1.5132e-01 2.6747e+00
        2.3793e-01 1.5399e-01 2.7001e+00
        2.3992e-01 1.5670e-01 2.7256e+00
        2.4192e-01 1.5947e-01 2.7513e+00
        2.4393e-01 1.6229e-01 2.7771e+00
        2.4597e-01 1.6516e-01 2.8032e+00
        2.4802e-01 1.6809e-01 2.8294e+00
        2.5009e-01 1.7106e-01 2.8558e+00
        2.5217e-01 1.7410e-01 2.8824e+00
        2.5427e-01 1.7718e-01 2.9092e+00
        2.5639e-01 1.8033e-01 2.9361e+00
        2.5853e-01 1.8352e-01 2.9632e+00
        2.6069e-01 1.8678e-01 2.9906e+00
        2.6286e-01 1.9009e-01 3.0181e+00
        2.6505e-01 1.9346e-01 3.0458e+00
        2.6726e-01 1.9689e-01 3.0737e+00
        2.6949e-01 2.0037e-01 3.1018e+00
        2.7173e-01 2.0392e-01 3.1300e+00
        2.7400e-01 2.0753e-01 3.1585e+00
        2.7628e-01 2.1119e-01 3.1872e+00
        2.7859e-01 2.1492e-01 3.2161e+00
        2.8091e-01 2.1871e-01 3.2452e+00
        2.8325e-01 2.2256e-01 3.2744e+00
        2.8561e-01 2.2647e-01 3.3039e+00
        2.8799e-01 2.3044e-01 3.3336e+00
        2.9040e-01 2.3448e-01 3.3635e+00
        2.9282e-01 2.3859e-01 3.3937e+00
        2.9526e-01 2.4275e-01 3.4240e+00
        2.9772e-01 2.4699e-01 3.4545e+00
        3.0020e-01 2.5129e-01 3.4853e+00
        3.0270e-01 2.5565e-01 3.5163e+00
        3.0523e-01 2.6008e-01 3.5475e+00
        3.0777e-01 2.6459e-01 3.5790e+00
        3.1034e-01 2.6916e-01 3.6106e+00
        3.1293e-01 2.7380e-01 3.6425e+00
        3.1553e-01 2.7851e-01 3.6747e+00
        3.1817e-01 2.8329e-01 3.7070e+00
        3.2082e-01 2.8815e-01 3.7397e+00
        3.2349e-01 2.9309e-01 3.7725e+00
        3.2619e-01 2.9810e-01 3.8056e+00
        3.2891e-01 3.0319e-01 3.8390e+00
        3.3165e-01 3.0836e-01 3.8726e+00
        3.3442e-01 3.1361e-01 3.9065e+00
        3.3720e-01 3.1894e-01 3.9406e+00
        3.4001e-01 3.2437e-01 3.9750e+00
        3.4285e-01 3.2988e-01 4.0097e+00
        3.4571e-01 3.3549e-01 4.0446e+00
        3.4859e-01 3.4119e-01 4.0798e+00
        3.5150e-01 3.4699e-01 4.1153e+00
        3.5443e-01 3.5289e-01 4.1511e+00
        3.5738e-01 3.5890e-01 4.1871e+00
        3.6036e-01 3.6502e-01 4.2235e+00
        3.6336e-01 3.7126e-01 4.2601e+00
        3.6639e-01 3.7761e-01 4.2971e+00
        3.6945e-01 3.8409e-01 4.3343e+00
        3.7253e-01 3.9069e-01 4.3718e+00
        3.7563e-01 3.9743e-01 4.4097e+00
        3.7877e-01 4.0430e-01 4.4478e+00
        3.8192e-01 4.1133e-01 4.4863e+00
        3.8511e-01 4.1850e-01 4.5250e+00
        3.8832e-01 4.2583e-01 4.5641e+00
        3.9156e-01 4.3332e-01 4.6035e+00
        3.9482e-01 4.4098e-01 4.6432e+00
        3.9811e-01 4.4881e-01 4.6832e+00
        4.0143e-01 4.5683e-01 4.7236e+00
        4.0478e-01 4.6504e-01 4.7643e+00
        4.0815e-01 4.7345e-01 4.8052e+00
        4.1156e-01 4.8206e-01 4.8465e+00
        4.1499e-01 4.9088e-01 4.8882e+00
        4.1845e-01 4.9993e-01 4.9301e+00
        4.2193e-01 5.0920e-01 4.9724e+00
        4.2545e-01 5.1871e-01 5.0150e+00
        4.2900e-01 5.2845e-01 5.0578e+00
        4.3258e-01 5.3845e-01 5.1011e+00
        4.3618e-01 5.4871e-01 5.1446e+00
        4.3982e-01 5.5924e-01 5.1884e+00
        4.4349e-01 5.7004e-01 5.2325e+00
        4.4718e-01 5.8112e-01 5.2769e+00
        4.5091e-01 5.9250e-01 5.3216e+00
        4.5467e-01 6.0417e-01 5.3666e+00
        4.5846e-01 6.1615e-01 5.4119e+00
        4.6228e-01 6.2844e-01 5.4574e+00
        4.6614e-01 6.4104e-01 5.5033e+00
        4.7002e-01 6.5398e-01 5.5493e+00
        4.7394e-01 6.6725e-01 5.5957e+00
        4.7789e-01 6.8086e-01 5.6423e+00
        4.8188e-01 6.9481e-01 5.6891e+00
        4.8589e-01 7.0911e-01 5.7361e+00
        4.8994e-01 7.2377e-01 5.7834e+00
        4.9403e-01 7.3878e-01 5.8309e+00
        4.9815e-01 7.5416e-01 5.8785e+00
        5.0230e-01 7.6990e-01 5.9264e+00
        5.0649e-01 7.8601e-01 5.9744e+00
        5.1071e-01 8.0249e-01 6.0226e+00
        5.1497e-01 8.1933e-01 6.0709e+00
        5.1926e-01 8.3655e-01 6.1194e+00
        5.2359e-01 8.5413e-01 6.1680e+00
        5.2796e-01 8.7207e-01 6.2167e+00
        5.3236e-01 8.9038e-01 6.2655e+00
        5.3680e-01 9.0904e-01 6.3144e+00
        5.4127e-01 9.2804e-01 6.3634e+00
        5.4578e-01 9.4740e-01 6.4125e+00
        5.5033e-01 9.6708e-01 6.4617e+00
        5.5492e-01 9.8710e-01 6.5109e+00
        5.5955e-01 1.0074e+00 6.5601e+00
        5.6421e-01 1.0281e+00 6.6094e+00
        5.6892e-01 1.0490e+00 6.6587e+00
        5.7366e-01 1.0702e+00 6.7081e+00
        5.7844e-01 1.0917e+00 6.7576e+00
        5.8327e-01 1.1134e+00 6.8071e+00
        5.8813e-01 1.1354e+00 6.8566e+00
        5.9303e-01 1.1576e+00 6.9063e+00
        5.9798e-01 1.1801e+00 6.9560e+00
        6.0296e-01 1.2028e+00 7.0058e+00
        6.0799e-01 1.2257e+00 7.0558e+00
        6.1306e-01 1.2489e+00 7.1060e+00
        6.1817e-01 1.2723e+00 7.1563e+00
        6.2332e-01 1.2959e+00 7.2069e+00
        6.2852e-01 1.3198e+00 7.2578e+00
        6.3376e-01 1.3441e+00 7.3089e+00
        6.3904e-01 1.3687e+00 7.3605e+00
        6.4437e-01 1.3937e+00 7.4124e+00
        6.4974e-01 1.4192e+00 7.4649e+00
        6.5516e-01 1.4452e+00 7.5178e+00
        6.6062e-01 1.4720e+00 7.5713e+00
        6.6613e-01 1.4996e+00 7.6254e+00
        6.7168e-01 1.5283e+00 7.6801e+00
        6.7728e-01 1.5581e+00 7.7354e+00
        6.8293e-01 1.5894e+00 7.7913e+00
        6.8862e-01 1.6223e+00 7.8477e+00
        6.9436e-01 1.6573e+00 7.9046e+00
        7.0015e-01 1.6945e+00 7.9618e+00
        7.0599e-01 1.7345e+00 8.0191e+00
        7.1187e-01 1.7775e+00 8.0761e+00
        7.1781e-01 1.8241e+00 8.1324e+00
        7.2379e-01 1.8745e+00 8.1875e+00
        7.2983e-01 1.9291e+00 8.2405e+00
        7.3591e-01 1.9883e+00 8.2905e+00
        7.4205e-01 2.0521e+00 8.3365e+00
        7.4823e-01 2.1205e+00 8.3769e+00
        7.5447e-01 2.1930e+00 8.4104e+00
        7.6076e-01 2.2687e+00 8.4352e+00
        7.6710e-01 2.3463e+00 8.4497e+00
        7.7350e-01 2.4237e+00 8.4524e+00
        7.7995e-01 2.4982e+00 8.4424e+00
        7.8645e-01 2.5667e+00 8.4194e+00
        7.9300e-01 2.6257e+00 8.3841e+00
        7.9962e-01 2.6719e+00 8.3382e+00
        8.0628e-01 2.7026e+00 8.2847e+00
        8.1300e-01 2.7157e+00 8.2271e+00
        8.1978e-01 2.7107e+00 8.1697e+00
        8.2662e-01 2.6882e+00 8.1165e+00
        8.3351e-01 2.6498e+00 8.0710e+00
        8.4046e-01 2.5982e+00 8.0362e+00
        8.4746e-01 2.5362e+00 8.0137e+00
        8.5453e-01 2.4671e+00 8.0045e+00
        8.6165e-01 2.3935e+00 8.0086e+00
        8.6884e-01 2.3181e+00 8.0253e+00
        8.7608e-01 2.2427e+00 8.0538e+00
        8.8338e-01 2.1689e+00 8.0929e+00
        8.9075e-01 2.0977e+00 8.1412e+00
        8.9817e-01 2.0300e+00 8.1974e+00
        9.0566e-01 1.9660e+00 8.2605e+00
        9.1321e-01 1.9060e+00 8.3294e+00
        9.2083e-01 1.8500e+00 8.4032e+00
        9.2850e-01 1.7980e+00 8.4811e+00
        9.3624e-01 1.7498e+00 8.5624e+00
        9.4405e-01 1.7052e+00 8.6466e+00
        9.5192e-01 1.6641e+00 8.7333e+00
        9.5986e-01 1.6261e+00 8.8221e+00
        9.6786e-01 1.5910e+00 8.9127e+00
        9.7593e-01 1.5587e+00 9.0048e+00
        9.8406e-01 1.5290e+00 9.0983e+00
        9.9227e-01 1.5016e+00 9.1930e+00
        1.0005e+00 1.4765e+00 9.2887e+00
        1.0089e+00 1.4534e+00 9.3855e+00
        1.0173e+00 1.4321e+00 9.4831e+00
        1.0258e+00 1.4127e+00 9.5815e+00
        1.0343e+00 1.3949e+00 9.6807e+00
        1.0429e+00 1.3786e+00 9.7806e+00
        1.0516e+00 1.3638e+00 9.8813e+00
        1.0604e+00 1.3503e+00 9.9826e+00
        1.0693e+00 1.3381e+00 1.0085e+01
        1.0782e+00 1.3270e+00 1.0187e+01
        1.0872e+00 1.3172e+00 1.0290e+01
        1.0962e+00 1.3083e+00 1.0394e+01
        1.1054e+00 1.3006e+00 1.0499e+01
        1.1146e+00 1.2937e+00 1.0604e+01
        1.1239e+00 1.2878e+00 1.0709e+01
        1.1332e+00 1.2828e+00 1.0816e+01
        1.1427e+00 1.2786e+00 1.0923e+01
        1.1522e+00 1.2752e+00 1.1030e+01
        1.1618e+00 1.2726e+00 1.1138e+01
        1.1715e+00 1.2708e+00 1.1247e+01
        1.1813e+00 1.2697e+00 1.1356e+01
        1.1911e+00 1.2692e+00 1.1467e+01
        1.2010e+00 1.2695e+00 1.1577e+01
        1.2111e+00 1.2703e+00 1.1689e+01
        1.2212e+00 1.2718e+00 1.1801e+01
        1.2313e+00 1.2740e+00 1.1913e+01
        1.2416e+00 1.2767e+00 1.2027e+01
        1.2520e+00 1.2800e+00 1.2141e+01
        1.2624e+00 1.2839e+00 1.2255e+01
        1.2729e+00 1.2883e+00 1.2371e+01
        1.2835e+00 1.2932e+00 1.2487e+01
        1.2942e+00 1.2987e+00 1.2604e+01
        1.3050e+00 1.3048e+00 1.2721e+01
        1.3159e+00 1.3113e+00 1.2839e+01
        1.3269e+00 1.3183e+00 1.2958e+01
        1.3379e+00 1.3258e+00 1.3078e+01
        1.3491e+00 1.3338e+00 1.3199e+01
        1.3603e+00 1.3423e+00 1.3320e+01
        1.3717e+00 1.3513e+00 1.3442e+01
        1.3831e+00 1.3607e+00 1.3565e+01
        1.3946e+00 1.3706e+00 1.3688e+01
        1.4063e+00 1.3810e+00 1.3812e+01
        1.4180e+00 1.3918e+00 1.3937e+01
        1.4298e+00 1.4031e+00 1.4063e+01
        1.4417e+00 1.4148e+00 1.4190e+01
        1.4537e+00 1.4269e+00 1.4318e+01
        1.4659e+00 1.4395e+00 1.4446e+01
        1.4781e+00 1.4526e+00 1.4575e+01
        1.4904e+00 1.4661e+00 1.4705e+01
        1.5028e+00 1.4800e+00 1.4836e+01
        1.5154e+00 1.4943e+00 1.4968e+01
        1.5280e+00 1.5091e+00 1.5100e+01
        1.5407e+00 1.5243e+00 1.5234e+01
        1.5536e+00 1.5399e+00 1.5368e+01
        1.5665e+00 1.5560e+00 1.5503e+01
        1.5796e+00 1.5725e+00 1.5639e+01
        1.5928e+00 1.5895e+00 1.5776e+01
        1.6060e+00 1.6068e+00 1.5914e+01
        1.6194e+00 1.6246e+00 1.6053e+01
        1.6329e+00 1.6429e+00 1.6192e+01
        1.6465e+00 1.6615e+00 1.6333e+01
        1.6603e+00 1.6806e+00 1.6475e+01
        1.6741e+00 1.7002e+00 1.6617e+01
        1.6881e+00 1.7201e+00 1.6760e+01
        1.7021e+00 1.7405e+00 1.6905e+01
        1.7163e+00 1.7614e+00 1.7050e+01
        1.7306e+00 1.7827e+00 1.7196e+01
        1.7451e+00 1.8044e+00 1.7344e+01
        1.7596e+00 1.8266e+00 1.7492e+01
        1.7743e+00 1.8492e+00 1.7641e+01
        1.7891e+00 1.8723e+00 1.7792e+01
        1.8040e+00 1.8958e+00 1.7943e+01
        1.8190e+00 1.9198e+00 1.8095e+01
        1.8342e+00 1.9443e+00 1.8248e+01
        1.8495e+00 1.9692e+00 1.8403e+01
        1.8649e+00 1.9945e+00 1.8558e+01
        1.8805e+00 2.0204e+00 1.8714e+01
        1.8961e+00 2.0467e+00 1.8872e+01
        1.9119e+00 2.0735e+00 1.9030e+01
        1.9279e+00 2.1007e+00 1.9190e+01
        1.9440e+00 2.1285e+00 1.9351e+01
        1.9602e+00 2.1567e+00 1.9512e+01
        1.9765e+00 2.1854e+00 1.9675e+01
        1.9930e+00 2.2146e+00 1.9839e+01
        2.0096e+00 2.2443e+00 2.0004e+01
        2.0264e+00 2.2745e+00 2.0170e+01
        2.0433e+00 2.3051e+00 2.0337e+01
        2.0603e+00 2.3363e+00 2.0505e+01
        2.0775e+00 2.3680e+00 2.0675e+01
        2.0948e+00 2.4002e+00 2.0845e+01
        2.1122e+00 2.4330e+00 2.1017e+01
        2.1299e+00 2.4662e+00 2.1190e+01
        2.1476e+00 2.5000e+00 2.1364e+01
        2.1655e+00 2.5343e+00 2.1539e+01
        2.1836e+00 2.5691e+00 2.1715e+01
        2.2018e+00 2.6045e+00 2.1892e+01
        2.2201e+00 2.6404e+00 2.2071e+01
        2.2386e+00 2.6769e+00 2.2251e+01
        2.2573e+00 2.7139e+00 2.2432e+01
        2.2761e+00 2.7515e+00 2.2614e+01
        2.2951e+00 2.7896e+00 2.2797e+01
        2.3142e+00 2.8283e+00 2.2982e+01
        2.3335e+00 2.8676e+00 2.3167e+01
        2.3530e+00 2.9074e+00 2.3354e+01
        2.3726e+00 2.9478e+00 2.3542e+01
        2.3924e+00 2.9888e+00 2.3732e+01
        2.4123e+00 3.0304e+00 2.3922e+01
        2.4324e+00 3.0726e+00 2.4114e+01
        2.4527e+00 3.1153e+00 2.4308e+01
        2.4732e+00 3.1587e+00 2.4502e+01
        2.4938e+00 3.2027e+00 2.4698e+01
        2.5146e+00 3.2473e+00 2.4894e+01
        2.5355e+00 3.2925e+00 2.5093e+01
        2.5567e+00 3.3383e+00 2.5292e+01
        2.5780e+00 3.3847e+00 2.5493e+01
        2.5995e+00 3.4318e+00 2.5695e+01
        2.6211e+00 3.4795e+00 2.5898e+01
        2.6430e+00 3.5279e+00 2.6103e+01
        2.6650e+00 3.5768e+00 2.6309e+01
        2.6873e+00 3.6265e+00 2.6516e+01
        2.7097e+00 3.6768e+00 2.6725e+01
        2.7322e+00 3.7277e+00 2.6934e+01
        2.7550e+00 3.7793e+00 2.7146e+01
        2.7780e+00 3.8316e+00 2.7358e+01
        2.8012e+00 3.8845e+00 2.7572e+01
        2.8245e+00 3.9381e+00 2.7787e+01
        2.8481e+00 3.9924e+00 2.8004e+01
        2.8718e+00 4.0474e+00 2.8222e+01
        2.8957e+00 4.1030e+00 2.8441e+01
        2.9199e+00 4.1594e+00 2.8662e+01
        2.9442e+00 4.2164e+00 2.8884e+01
        2.9688e+00 4.2741e+00 2.9108e+01
        2.9935e+00 4.3326e+00 2.9332e+01
        3.0185e+00 4.3917e+00 2.9559e+01
        3.0436e+00 4.4516e+00 2.9786e+01
        3.0690e+00 4.5122e+00 3.0015e+01
        3.0946e+00 4.5735e+00 3.0246e+01
        3.1204e+00 4.6355e+00 3.0478e+01
        3.1464e+00 4.6982e+00 3.0711e+01
        3.1726e+00 4.7617e+00 3.0946e+01
        3.1991e+00 4.8259e+00 3.1182e+01
        3.2258e+00 4.8909e+00 3.1420e+01
        3.2527e+00 4.9566e+00 3.1659e+01
        3.2798e+00 5.0230e+00 3.1899e+01
        3.3071e+00 5.0902e+00 3.2142e+01
        3.3347e+00 5.1582e+00 3.2385e+01
        3.3625e+00 5.2269e+00 3.2630e+01
        3.3905e+00 5.2963e+00 3.2876e+01
        3.4188e+00 5.3665e+00 3.3124e+01
        3.4473e+00 5.4375e+00 3.3374e+01
        3.4760e+00 5.5093e+00 3.3625e+01
        3.5050e+00 5.5818e+00 3.3877e+01
        3.5342e+00 5.6551e+00 3.4131e+01
        3.5637e+00 5.7292e+00 3.4387e+01
        3.5934e+00 5.8040e+00 3.4644e+01
        3.6234e+00 5.8797e+00 3.4903e+01
        3.6536e+00 5.9561e+00 3.5163e+01
        3.6840e+00 6.0333e+00 3.5425e+01
        3.7147e+00 6.1113e+00 3.5688e+01
        3.7457e+00 6.1901e+00 3.5953e+01
        3.7769e+00 6.2697e+00 3.6219e+01
        3.8084e+00 6.3501e+00 3.6487e+01
        3.8402e+00 6.4313e+00 3.6757e+01
        3.8722e+00 6.5132e+00 3.7028e+01
        3.9045e+00 6.5960e+00 3.7301e+01
        3.9370e+00 6.6796e+00 3.7575e+01
        3.9699e+00 6.7640e+00 3.7852e+01
        4.0030e+00 6.8492e+00 3.8129e+01
        4.0363e+00 6.9352e+00 3.8409e+01
        4.0700e+00 7.0221e+00 3.8690e+01
        4.1039e+00 7.1097e+00 3.8973e+01
        4.1381e+00 7.1981e+00 3.9257e+01
        4.1726e+00 7.2874e+00 3.9543e+01
        4.2074e+00 7.3775e+00 3.9831e+01
        4.2425e+00 7.4684e+00 4.0121e+01
        4.2779e+00 7.5601e+00 4.0412e+01
        4.3135e+00 7.6527e+00 4.0705e+01
        4.3495e+00 7.7461e+00 4.1000e+01
        4.3857e+00 7.8402e+00 4.1296e+01
        4.4223e+00 7.9353e+00 4.1595e+01
        4.4592e+00 8.0311e+00 4.1895e+01
        4.4963e+00 8.1278e+00 4.2196e+01
        4.5338e+00 8.2253e+00 4.2500e+01
        4.5716e+00 8.3236e+00 4.2806e+01
        4.6097e+00 8.4228e+00 4.3113e+01
        4.6482e+00 8.5228e+00 4.3422e+01
        4.6869e+00 8.6237e+00 4.3733e+01
        4.7260e+00 8.7253e+00 4.4046e+01
        4.7654e+00 8.8278e+00 4.4361e+01
        4.8051e+00 8.9312e+00 4.4678e+01
        4.8452e+00 9.0354e+00 4.4996e+01
        4.8856e+00 9.1404e+00 4.5317e+01
        4.9263e+00 9.2463e+00 4.5640e+01
        4.9674e+00 9.3530e+00 4.5964e+01
        5.0088e+00 9.4606e+00 4.6291e+01
        5.0506e+00 9.5690e+00 4.6619e+01
        5.0927e+00 9.6783e+00 4.6950e+01
        5.1351e+00 9.7884e+00 4.7282e+01
        5.1779e+00 9.8994e+00 4.7617e+01
        5.2211e+00 1.0011e+01 4.7954e+01
        5.2646e+00 1.0124e+01 4.8292e+01
        5.3085e+00 1.0238e+01 4.8633e+01
        5.3528e+00 1.0352e+01 4.8976e+01
        5.3974e+00 1.0467e+01 4.9321e+01
        5.4424e+00 1.0584e+01 4.9669e+01
        5.4878e+00 1.0701e+01 5.0018e+01
        5.5335e+00 1.0819e+01 5.0370e+01
        5.5797e+00 1.0937e+01 5.0724e+01
        5.6262e+00 1.1057e+01 5.1080e+01
        5.6731e+00 1.1178e+01 5.1439e+01
        5.7204e+00 1.1299e+01 5.1800e+01
        5.7681e+00 1.1422e+01 5.2163e+01
        5.8161e+00 1.1545e+01 5.2528e+01
        5.8646e+00 1.1669e+01 5.2896e+01
        5.9135e+00 1.1795e+01 5.3266e+01
        5.9628e+00 1.1921e+01 5.3639e+01
        6.0125e+00 1.2048e+01 5.4014e+01
        6.0627e+00 1.2176e+01 5.4392e+01
        6.1132e+00 1.2305e+01 5.4772e+01
        6.1642e+00 1.2435e+01 5.5154e+01
        6.2156e+00 1.2566e+01 5.5540e+01
        6.2674e+00 1.2698e+01 5.5927e+01
        6.3196e+00 1.2830e+01 5.6317e+01
        6.3723e+00 1.2964e+01 5.6710e+01
        6.4254e+00 1.3099e+01 5.7106e+01
        6.4790e+00 1.3235e+01 5.7504e+01
        6.5330e+00 1.3372e+01 5.7905e+01
        6.5875e+00 1.3510e+01 5.8309e+01
        6.6424e+00 1.3649e+01 5.8715e+01
        6.6978e+00 1.3789e+01 5.9124e+01
        6.7536e+00 1.3931e+01 5.9536e+01
        6.8099e+00 1.4073e+01 5.9951e+01
        6.8667e+00 1.4216e+01 6.0369e+01
        6.9240e+00 1.4361e+01 6.0789e+01
        6.9817e+00 1.4507e+01 6.1213e+01
        7.0399e+00 1.4654e+01 6.1639e+01
        7.0986e+00 1.4802e+01 6.2069e+01
        7.1578e+00 1.4951e+01 6.2501e+01
        7.2174e+00 1.5101e+01 6.2937e+01
        7.2776e+00 1.5253e+01 6.3375e+01
        7.3383e+00 1.5406e+01 6.3817e+01
        7.3995e+00 1.5560e+01 6.4262e+01
        7.4611e+00 1.5716e+01 6.4710e+01
        7.5233e+00 1.5873e+01 6.5161e+01
        7.5861e+00 1.6031e+01 6.5615e+01
        7.6493e+00 1.6191e+01 6.6073e+01
        7.7131e+00 1.6352e+01 6.6534e+01
        7.7774e+00 1.6514e+01 6.6998e+01
        7.8422e+00 1.6678e+01 6.7465e+01
        7.9076e+00 1.6844e+01 6.7936e+01
        7.9735e+00 1.7010e+01 6.8411e+01
        8.0400e+00 1.7179e+01 6.8889e+01
        8.1070e+00 1.7349e+01 6.9370e+01
        8.1746e+00 1.7520e+01 6.9854e+01
        8.2428e+00 1.7693e+01 7.0343e+01
        8.3115e+00 1.7868e+01 7.0834e+01
        8.3808e+00 1.8045e+01 7.1330e+01
        8.4507e+00 1.8223e+01 7.1829e+01
        8.5211e+00 1.8403e+01 7.2331e+01
        8.5921e+00 1.8585e+01 7.2837e+01
        8.6638e+00 1.8768e+01 7.3347e+01
        8.7360e+00 1.8953e+01 7.3861e+01
        8.8088e+00 1.9141e+01 7.4378e+01
        8.8823e+00 1.9330e+01 7.4899e+01
        8.9563e+00 1.9521e+01 7.5424e+01
        9.0310e+00 1.9714e+01 7.5953e+01
        9.1063e+00 1.9909e+01 7.6485e+01
        9.1822e+00 2.0106e+01 7.7022e+01
        9.2588e+00 2.0306e+01 7.7562e+01
        9.3359e+00 2.0507e+01 7.8106e+01
        9.4138e+00 2.0711e+01 7.8654e+01
        9.4923e+00 2.0917e+01 7.9206e+01
        9.5714e+00 2.1125e+01 7.9762e+01
        9.6512e+00 2.1335e+01 8.0322e+01
        9.7317e+00 2.1548e+01 8.0886e+01
        9.8128e+00 2.1763e+01 8.1454e+01
        9.8946e+00 2.1981e+01 8.2026e+01
        9.9771e+00 2.2201e+01 8.2602e+01
        1.0060e+01 2.2424e+01 8.3182e+01
        1.0144e+01 2.2649e+01 8.3766e+01
        1.0229e+01 2.2877e+01 8.4355e+01
        1.0314e+01 2.3108e+01 8.4947e+01
        1.0400e+01 2.3341e+01 8.5544e+01
        1.0487e+01 2.3578e+01 8.6145e+01
        1.0574e+01 2.3817e+01 8.6750e+01
        1.0662e+01 2.4058e+01 8.7359e+01
        1.0751e+01 2.4303e+01 8.7973e+01
        1.0841e+01 2.4551e+01 8.8590e+01
        1.0931e+01 2.4802e+01 8.9212e+01
        1.1022e+01 2.5056e+01 8.9838e+01
        1.1114e+01 2.5312e+01 9.0468e+01
        1.1207e+01 2.5573e+01 9.1103e+01
        1.1300e+01 2.5836e+01 9.1741e+01
        1.1394e+01 2.6103e+01 9.2384e+01
        1.1489e+01 2.6373e+01 9.3032e+01
        1.1585e+01 2.6646e+01 9.3683e+01
        1.1682e+01 2.6923e+01 9.4339e+01
        1.1779e+01 2.7203e+01 9.4999e+01
        1.1877e+01 2.7487e+01 9.5663e+01
        1.1976e+01 2.7774e+01 9.6332e+01
        1.2076e+01 2.8065e+01 9.7005e+01
        1.2177e+01 2.8360e+01 9.7682e+01
        1.2279e+01 2.8659e+01 9.8363e+01
        1.2381e+01 2.8961e+01 9.9049e+01
        1.2484e+01 2.9267e+01 9.9739e+01
        1.2588e+01 2.9577e+01 1.0043e+02
        1.2693e+01 2.9891e+01 1.0113e+02
        1.2799e+01 3.0209e+01 1.0183e+02
        1.2906e+01 3.0531e+01 1.0254e+02
        1.3013e+01 3.0857e+01 1.0325e+02
        1.3122e+01 3.1187e+01 1.0397e+02
        1.3231e+01 3.1522e+01 1.0469e+02
        1.3341e+01 3.1861e+01 1.0541e+02
        1.3453e+01 3.2204e+01 1.0614e+02
        1.3565e+01 3.2551e+01 1.0687e+02
        1.3678e+01 3.2903e+01 1.0761e+02
        1.3792e+01 3.3260e+01 1.0835e+02
        1.3907e+01 3.3620e+01 1.0909e+02
        1.4023e+01 3.3986e+01 1.0984e+02
        1.4140e+01 3.4356e+01 1.1059e+02
        1.4258e+01 3.4731e+01 1.1135e+02
        1.4376e+01 3.5110e+01 1.1211e+02
        1.4496e+01 3.5494e+01 1.1287e+02
        1.4617e+01 3.5883e+01 1.1364e+02
        1.4739e+01 3.6277e+01 1.1441e+02
        1.4862e+01 3.6676e+01 1.1519e+02
        1.4986e+01 3.7080e+01 1.1597e+02
        1.5111e+01 3.7488e+01 1.1676e+02
        1.5237e+01 3.7902e+01 1.1754e+02
        1.5364e+01 3.8321e+01 1.1834e+02
        1.5492e+01 3.8745e+01 1.1913e+02
        1.5621e+01 3.9174e+01 1.1993e+02
        1.5751e+01 3.9608e+01 1.2073e+02
        1.5883e+01 4.0048e+01 1.2154e+02
        1.6015e+01 4.0493e+01 1.2235e+02
        1.6149e+01 4.0943e+01 1.2317e+02
        1.6283e+01 4.1398e+01 1.2399e+02
        1.6419e+01 4.1859e+01 1.2481e+02
        1.6556e+01 4.2326e+01 1.2563e+02
        1.6694e+01 4.2798e+01 1.2646e+02
        1.6833e+01 4.3275e+01 1.2729e+02
        1.6973e+01 4.3758e+01 1.2813e+02
        1.7115e+01 4.4247e+01 1.2897e+02
        1.7257e+01 4.4741e+01 1.2981e+02
        1.7401e+01 4.5241e+01 1.3066e+02
        1.7546e+01 4.5746e+01 1.3151e+02
        1.7693e+01 4.6258e+01 1.3236e+02
        1.7840e+01 4.6775e+01 1.3322e+02
        1.7989e+01 4.7298e+01 1.3407e+02
        1.8139e+01 4.7826e+01 1.3494e+02
        1.8290e+01 4.8361e+01 1.3580e+02
        1.8443e+01 4.8901e+01 1.3667e+02
        1.8596e+01 4.9447e+01 1.3754e+02
        1.8751e+01 5.0000e+01 1.3842e+02
        1.8908e+01 5.0558e+01 1.3929e+02
        1.9065e+01 5.1122e+01 1.4018e+02
        1.9224e+01 5.1692e+01 1.4106e+02
        1.9385e+01 5.2268e+01 1.4195e+02
        1.9546e+01 5.2850e+01 1.4283e+02
        1.9709e+01 5.3439e+01 1.4373e+02
        1.9873e+01 5.4033e+01 1.4462e+02
        2.0039e+01 5.4633e+01 1.4552e+02
        2.0206e+01 5.5240e+01 1.4642e+02
        2.0375e+01 5.5852e+01 1.4732e+02
        2.0545e+01 5.6471e+01 1.4823e+02
        2.0716e+01 5.7096e+01 1.4913e+02
        2.0889e+01 5.7727e+01 1.5004e+02
        2.1063e+01 5.8364e+01 1.5096e+02
        2.1238e+01 5.9008e+01 1.5187e+02
        2.1415e+01 5.9657e+01 1.5279e+02
        2.1594e+01 6.0313e+01 1.5371e+02
        2.1774e+01 6.0975e+01 1.5463e+02
        2.1955e+01 6.1644e+01 1.5555e+02
        2.2138e+01 6.2318e+01 1.5648e+02
        2.2323e+01 6.2999e+01 1.5741e+02
        2.2509e+01 6.3686e+01 1.5834e+02
        2.2697e+01 6.4379e+01 1.5927e+02
        2.2886e+01 6.5078e+01 1.6021e+02
        2.3077e+01 6.5784e+01 1.6114e+02
        2.3269e+01 6.6496e+01 1.6208e+02
        2.3463e+01 6.7214e+01 1.6302e+02
        2.3659e+01 6.7939e+01 1.6397e+02
        2.3856e+01 6.8669e+01 1.6491e+02
        2.4055e+01 6.9406e+01 1.6586e+02
        2.4255e+01 7.0149e+01 1.6680e+02
        2.4458e+01 7.0898e+01 1.6775e+02
        2.4662e+01 7.1654e+01 1.6870e+02
        2.4867e+01 7.2415e+01 1.6966e+02
        2.5075e+01 7.3183e+01 1.7061e+02
        2.5284e+01 7.3957e+01 1.7157e+02
        2.5494e+01 7.4737e+01 1.7252e+02
        2.5707e+01 7.5524e+01 1.7348e+02
        2.5921e+01 7.6316e+01 1.7444e+02
        2.6137e+01 7.7115e+01 1.7541e+02
        2.6355e+01 7.7920e+01 1.7637e+02
        2.6575e+01 7.8731e+01 1.7733e+02
        2.6796e+01 7.9547e+01 1.7830e+02
        2.7020e+01 8.0370e+01 1.7927e+02
        2.7245e+01 8.1200e+01 1.8023e+02
        2.7472e+01 8.2035e+01 1.8120e+02
        2.7701e+01 8.2876e+01 1.8218e+02
        2.7932e+01 8.3723e+01 1.8315e+02
        2.8165e+01 8.4576e+01 1.8412e+02
        2.8400e+01 8.5435e+01 1.8509e+02
        2.8637e+01 8.6300e+01 1.8607e+02
        2.8875e+01 8.7171e+01 1.8705e+02
        2.9116e+01 8.8048e+01 1.8802e+02
        2.9359e+01 8.8931e+01 1.8900e+02
        2.9604e+01 8.9819e+01 1.8998e+02
        2.9850e+01 9.0713e+01 1.9096e+02
        3.0099e+01 9.1614e+01 1.9194e+02
        3.0350e+01 9.2520e+01 1.9293e+02
        3.0603e+01 9.3431e+01 1.9391e+02
        3.0858e+01 9.4349e+01 1.9489e+02
        3.1116e+01 9.5272e+01 1.9588e+02
        3.1375e+01 9.6201e+01 1.9686e+02
        3.1637e+01 9.7135e+01 1.9785e+02
        3.1900e+01 9.8075e+01 1.9884e+02
        3.2166e+01 9.9021e+01 1.9983e+02
        3.2435e+01 9.9972e+01 2.0082e+02
        3.2705e+01 1.0093e+02 2.0181e+02
        3.2978e+01 1.0189e+02 2.0280e+02
        3.3253e+01 1.0286e+02 2.0379e+02
        3.3530e+01 1.0383e+02 2.0478e+02
        3.3809e+01 1.0481e+02 2.0577e+02
        3.4091e+01 1.0579e+02 2.0677e+02
        3.4375e+01 1.0678e+02 2.0776e+02
        3.4662e+01 1.0778e+02 2.0876e+02
        3.4951e+01 1.0878e+02 2.0975e+02
        3.5242e+01 1.0978e+02 2.1075e+02
        3.5536e+01 1.1079e+02 2.1175e+02
        3.5832e+01 1.1181e+02 2.1274e+02
        3.6131e+01 1.1283e+02 2.1374e+02
        3.6432e+01 1.1386e+02 2.1474e+02
        3.6736e+01 1.1489e+02 2.1574e+02
        3.7042e+01 1.1592e+02 2.1674e+02
        3.7351e+01 1.1697e+02 2.1774e+02
        3.7663e+01 1.1801e+02 2.1875e+02
        3.7977e+01 1.1906e+02 2.1975e+02
        3.8293e+01 1.2012e+02 2.2075e+02
        3.8612e+01 1.2118e+02 2.2176e+02
        3.8934e+01 1.2225e+02 2.2276e+02
        3.9259e+01 1.2332e+02 2.2377e+02
        3.9586e+01 1.2439e+02 2.2478e+02
        3.9916e+01 1.2547e+02 2.2578e+02
        4.0249e+01 1.2656e+02 2.2679e+02
        4.0585e+01 1.2765e+02 2.2780e+02
        4.0923e+01 1.2874e+02 2.2881e+02
        4.1264e+01 1.2984e+02 2.2982e+02
        4.1608e+01 1.3095e+02 2.3083e+02
        4.1955e+01 1.3206e+02 2.3185e+02
        4.2305e+01 1.3317e+02 2.3286e+02
        4.2657e+01 1.3429e+02 2.3387e+02
        4.3013e+01 1.3541e+02 2.3489e+02
        4.3372e+01 1.3654e+02 2.3590e+02
        4.3733e+01 1.3767e+02 2.3692e+02
        4.4098e+01 1.3881e+02 2.3794e+02
        4.4466e+01 1.3995e+02 2.3896e+02
        4.4836e+01 1.4110e+02 2.3998e+02
        4.5210e+01 1.4225e+02 2.4100e+02
        4.5587e+01 1.4340e+02 2.4202e+02
        4.5967e+01 1.4456e+02 2.4304e+02
        4.6350e+01 1.4572e+02 2.4407e+02
        4.6737e+01 1.4689e+02 2.4509e+02
        4.7126e+01 1.4806e+02 2.4612e+02
        4.7519e+01 1.4924e+02 2.4714e+02
        4.7915e+01 1.5042e+02 2.4817e+02
        4.8315e+01 1.5160e+02 2.4920e+02
        4.8718e+01 1.5279e+02 2.5023e+02
        4.9124e+01 1.5398e+02 2.5127e+02
        4.9533e+01 1.5518e+02 2.5230e+02
        4.9946e+01 1.5638e+02 2.5333e+02
        5.0363e+01 1.5759e+02 2.5437e+02
        5.0783e+01 1.5880e+02 2.5541e+02
        5.1206e+01 1.6001e+02 2.5645e+02
        5.1633e+01 1.6123e+02 2.5749e+02
        5.2063e+01 1.6245e+02 2.5853e+02
        5.2497e+01 1.6367e+02 2.5957e+02
        5.2935e+01 1.6490e+02 2.6062e+02
        5.3376e+01 1.6614e+02 2.6166e+02
        5.3821e+01 1.6738e+02 2.6271e+02
        5.4270e+01 1.6862e+02 2.6376e+02
        5.4722e+01 1.6987e+02 2.6481e+02
        5.5179e+01 1.7112e+02 2.6586e+02
        5.5639e+01 1.7237e+02 2.6692e+02
        5.6102e+01 1.7363e+02 2.6797e+02
        5.6570e+01 1.7489e+02 2.6903e+02
        5.7042e+01 1.7616e+02 2.7009e+02
        5.7517e+01 1.7743e+02 2.7115e+02
        5.7997e+01 1.7870e+02 2.7222e+02
        5.8480e+01 1.7998e+02 2.7328e+02
        5.8968e+01 1.8126e+02 2.7435e+02
        5.9460e+01 1.8255e+02 2.7542e+02
        5.9955e+01 1.8383e+02 2.7649e+02
        6.0455e+01 1.8513e+02 2.7756e+02
        6.0959e+01 1.8643e+02 2.7864e+02
        6.1467e+01 1.8773e+02 2.7972e+02
        6.1980e+01 1.8903e+02 2.8080e+02
        6.2497e+01 1.9034e+02 2.8188e+02
        6.3018e+01 1.9165e+02 2.8297e+02
        6.3543e+01 1.9297e+02 2.8405e+02
        6.4073e+01 1.9429e+02 2.8514e+02
        6.4607e+01 1.9562e+02 2.8623e+02
        6.5145e+01 1.9694e+02 2.8733e+02
        6.5689e+01 1.9828e+02 2.8842e+02
        6.6236e+01 1.9961e+02 2.8952e+02
        6.6788e+01 2.0095e+02 2.9062e+02
        6.7345e+01 2.0230e+02 2.9173e+02
        6.7907e+01 2.0365e+02 2.9284e+02
        6.8473e+01 2.0500e+02 2.9395e+02
        6.9044e+01 2.0635e+02 2.9506e+02
        6.9619e+01 2.0771e+02 2.9617e+02
        7.0200e+01 2.0908e+02 2.9729e+02
        7.0785e+01 2.1044e+02 2.9841e+02
        7.1375e+01 2.1181e+02 2.9953e+02
        7.1970e+01 2.1319e+02 3.0066e+02
        7.2570e+01 2.1457e+02 3.0179e+02
        7.3175e+01 2.1595e+02 3.0292e+02
        7.3785e+01 2.1734e+02 3.0406e+02
        7.4400e+01 2.1873e+02 3.0520e+02
        7.5021e+01 2.2012e+02 3.0634e+02
        7.5646e+01 2.2152e+02 3.0748e+02
        7.6277e+01 2.2292e+02 3.0863e+02
        7.6913e+01 2.2433e+02 3.0978e+02
        7.7554e+01 2.2574e+02 3.1093e+02
        7.8200e+01 2.2716e+02 3.1209e+02
        7.8852e+01 2.2858e+02 3.1325e+02
        7.9510e+01 2.3000e+02 3.1442e+02
        8.0173e+01 2.3142e+02 3.1558e+02
        8.0841e+01 2.3286e+02 3.1676e+02
        8.1515e+01 2.3429e+02 3.1793e+02
        8.2195e+01 2.3573e+02 3.1911e+02
        8.2880e+01 2.3717e+02 3.2029e+02
        8.3571e+01 2.3862e+02 3.2148e+02
        8.4267e+01 2.4007e+02 3.2266e+02
        8.4970e+01 2.4152e+02 3.2386e+02
        8.5678e+01 2.4298e+02 3.2505e+02
        8.6393e+01 2.4445e+02 3.2625e+02
        8.7113e+01 2.4591e+02 3.2746e+02
        8.7839e+01 2.4739e+02 3.2867e+02
        8.8571e+01 2.4886e+02 3.2988e+02
        8.9310e+01 2.5034e+02 3.3109e+02
        9.0054e+01 2.5183e+02 3.3231e+02
        9.0805e+01 2.5331e+02 3.3354e+02
        9.1562e+01 2.5481e+02 3.3477e+02
        9.2326e+01 2.5630e+02 3.3600e+02
        9.3095e+01 2.5781e+02 3.3723e+02
        9.3871e+01 2.5931e+02 3.3847e+02
        9.4654e+01 2.6082e+02 3.3972e+02
        9.5443e+01 2.6234e+02 3.4097e+02
        9.6239e+01 2.6385e+02 3.4222e+02
        9.7041e+01 2.6538e+02 3.4348e+02
        9.7850e+01 2.6691e+02 3.4474e+02
        9.8666e+01 2.6844e+02 3.4601e+02
        9.9489e+01 2.6997e+02 3.4728e+02
        1.0032e+02 2.7151e+02 3.4855e+02
        1.0115e+02 2.7306e+02 3.4983e+02
        1.0200e+02 2.7461e+02 3.5112e+02
        1.0285e+02 2.7616e+02 3.5241e+02
        1.0371e+02 2.7772e+02 3.5370e+02
        1.0457e+02 2.7929e+02 3.5500e+02
        1.0544e+02 2.8085e+02 3.5630e+02
        1.0632e+02 2.8243e+02 3.5761e+02
        1.0721e+02 2.8400e+02 3.5892e+02
        1.0810e+02 2.8559e+02 3.6024e+02
        1.0900e+02 2.8717e+02 3.6156e+02
        1.0991e+02 2.8876e+02 3.6289e+02
        1.1083e+02 2.9036e+02 3.6422e+02
        1.1175e+02 2.9196e+02 3.6556e+02
        1.1268e+02 2.9357e+02 3.6690e+02
        1.1362e+02 2.9518e+02 3.6825e+02
        1.1457e+02 2.9679e+02 3.6961e+02
        1.1552e+02 2.9841e+02 3.7096e+02
        1.1649e+02 3.0004e+02 3.7233e+02
        1.1746e+02 3.0167e+02 3.7369e+02
        1.1844e+02 3.0330e+02 3.7507e+02
        1.1943e+02 3.0494e+02 3.7645e+02
        1.2042e+02 3.0659e+02 3.7783e+02
        1.2143e+02 3.0823e+02 3.7922e+02
        1.2244e+02 3.0989e+02 3.8062e+02
        1.2346e+02 3.1155e+02 3.8202e+02
        1.2449e+02 3.1321e+02 3.8342e+02
        1.2553e+02 3.1488e+02 3.8484e+02
        1.2657e+02 3.1656e+02 3.8625e+02
        1.2763e+02 3.1824e+02 3.8768e+02
        1.2869e+02 3.1993e+02 3.8910e+02
        1.2976e+02 3.2162e+02 3.9054e+02
        1.3085e+02 3.2331e+02 3.9198e+02
        1.3194e+02 3.2501e+02 3.9342e+02
        1.3304e+02 3.2672e+02 3.9488e+02
        1.3415e+02 3.2843e+02 3.9633e+02
        1.3526e+02 3.3015e+02 3.9780e+02
        1.3639e+02 3.3187e+02 3.9927e+02
        1.3753e+02 3.3360e+02 4.0074e+02
        1.3868e+02 3.3533e+02 4.0222e+02
        1.3983e+02 3.3707e+02 4.0371e+02
        1.4100e+02 3.3882e+02 4.0520e+02
        1.4217e+02 3.4057e+02 4.0670e+02
        1.4336e+02 3.4232e+02 4.0821e+02
        1.4455e+02 3.4409e+02 4.0972e+02
        1.4576e+02 3.4585e+02 4.1124e+02
        1.4697e+02 3.4763e+02 4.1276e+02
        1.4820e+02 3.4940e+02 4.1429e+02
        1.4943e+02 3.5119e+02 4.1583e+02
        1.5068e+02 3.5298e+02 4.1737e+02
        1.5194e+02 3.5477e+02 4.1892e+02
        1.5320e+02 3.5658e+02 4.2048e+02
        1.5448e+02 3.5838e+02 4.2204e+02
        1.5577e+02 3.6020e+02 4.2361e+02
        1.5707e+02 3.6202e+02 4.2519e+02
        1.5838e+02 3.6384e+02 4.2677e+02
        1.5970e+02 3.6567e+02 4.2836e+02
        1.6103e+02 3.6751e+02 4.2995e+02
        1.6237e+02 3.6935e+02 4.3156e+02
        1.6372e+02 3.7120e+02 4.3316e+02
        1.6509e+02 3.7306e+02 4.3478e+02
        1.6647e+02 3.7492e+02 4.3640e+02
        1.6785e+02 3.7679e+02 4.3803e+02
        1.6925e+02 3.7866e+02 4.3967e+02
        1.7066e+02 3.8054e+02 4.4131e+02
        1.7209e+02 3.8243e+02 4.4296e+02
        1.7352e+02 3.8432e+02 4.4462e+02
        1.7497e+02 3.8622e+02 4.4628e+02
        1.7643e+02 3.8813e+02 4.4795e+02
        1.7790e+02 3.9004e+02 4.4963e+02
        1.7938e+02 3.9196e+02 4.5132e+02
        1.8088e+02 3.9388e+02 4.5301e+02
        1.8238e+02 3.9581e+02 4.5471e+02
        1.8390e+02 3.9775e+02 4.5642e+02
        1.8544e+02 3.9970e+02 4.5813e+02
        1.8698e+02 4.0165e+02 4.5985e+02
        1.8854e+02 4.0361e+02 4.6158e+02
        1.9011e+02 4.0557e+02 4.6332e+02
        1.9170e+02 4.0754e+02 4.6506e+02
        1.9330e+02 4.0952e+02 4.6682e+02
        1.9491e+02 4.1151e+02 4.6857e+02
        1.9653e+02 4.1350e+02 4.7034e+02
        1.9817e+02 4.1550e+02 4.7212e+02
        1.9982e+02 4.1750e+02 4.7390e+02
        2.0149e+02 4.1952e+02 4.7569e+02
        2.0317e+02 4.2154e+02 4.7748e+02
        2.0486e+02 4.2356e+02 4.7929e+02
        2.0657e+02 4.2560e+02 4.8110e+02
        2.0829e+02 4.2764e+02 4.8292e+02
        2.1003e+02 4.2968e+02 4.8475e+02
        2.1178e+02 4.3174e+02 4.8659e+02
        2.1355e+02 4.3380e+02 4.8843e+02
        2.1533e+02 4.3587e+02 4.9028e+02
        2.1712e+02 4.3795e+02 4.9214e+02
        2.1893e+02 4.4003e+02 4.9401e+02
        2.2076e+02 4.4212e+02 4.9589e+02
        2.2260e+02 4.4422e+02 4.9777e+02
        2.2445e+02 4.4633e+02 4.9966e+02
        2.2633e+02 4.4844e+02 5.0156e+02
        2.2821e+02 4.5057e+02 5.0347e+02
        2.3012e+02 4.5269e+02 5.0539e+02
        2.3203e+02 4.5483e+02 5.0732e+02
        2.3397e+02 4.5697e+02 5.0925e+02
        2.3592e+02 4.5913e+02 5.1119e+02
        2.3789e+02 4.6129e+02 5.1314e+02
        2.3987e+02 4.6345e+02 5.1510e+02
        2.4187e+02 4.6563e+02 5.1707e+02
        2.4388e+02 4.6781e+02 5.1905e+02
        2.4592e+02 4.7000e+02 5.2103e+02
        2.4797e+02 4.7220e+02 5.2302e+02


==> anc/code/data/main_Au_nk_Johnson.yml <==
# this file is part of refractiveindex.info database
# refractiveindex.info database is in the public domain
# copyright and related rights waived via CC0 1.0

REFERENCES: |
    P. B. Johnson and R. W. Christy.
    Optical constants of the noble metals.
    <a href="https://doi.org/10.1103/PhysRevB.6.4370"><i>Phys. Rev. B</i> <b>6</b>, 4370-4379 (1972)</a>
COMMENTS: |
    Room temperature
DATA:
  - type: tabulated nk
    data: |
        0.1879 1.28 1.188
        0.1916 1.32 1.203
        0.1953 1.34 1.226
        0.1993 1.33 1.251
        0.2033 1.33 1.277
        0.2073 1.30 1.304
        0.2119 1.30 1.350
        0.2164 1.30 1.387
        0.2214 1.30 1.427
        0.2262 1.31 1.460
        0.2313 1.30 1.497
        0.2371 1.32 1.536
        0.2426 1.32 1.577
        0.2490 1.33 1.631
        0.2551 1.33 1.688
        0.2616 1.35 1.749
        0.2689 1.38 1.803
        0.2761 1.43 1.847
        0.2844 1.47 1.869
        0.2924 1.49 1.878
        0.3009 1.53 1.889
        0.3107 1.53 1.893
        0.3204 1.54 1.898
        0.3315 1.48 1.883
        0.3425 1.48 1.871
        0.3542 1.50 1.866
        0.3679 1.48 1.895
        0.3815 1.46 1.933
        0.3974 1.47 1.952
        0.4133 1.46 1.958
        0.4305 1.45 1.948
        0.4509 1.38 1.914
        0.4714 1.31 1.849
        0.4959 1.04 1.833
        0.5209 0.62 2.081
        0.5486 0.43 2.455
        0.5821 0.29 2.863
        0.6168 0.21 3.272
        0.6595 0.14 3.697
        0.7045 0.13 4.103
        0.7560 0.14 4.542
        0.8211 0.16 5.083
        0.8920 0.17 5.663
        0.9840 0.22 6.350
        1.0880 0.27 7.150
        1.2160 0.35 8.145
        1.3930 0.43 9.519
        1.6100 0.56 11.21
        1.9370 0.92 13.78


==> anc/code/data/main_Cu_nk_Johnson.yml <==
# this file is part of refractiveindex.info database
# refractiveindex.info database is in the public domain
# copyright and related rights waived via CC0 1.0

REFERENCES: |
    P. B. Johnson and R. W. Christy.
    Optical constants of the noble metals.
    <a href="https://doi.org/10.1103/PhysRevB.6.4370"><i>Phys. Rev. B</i> <b>6</b>, 4370-4379 (1972)</a>
COMMENTS: |
    Room temperature
DATA:
  - type: tabulated nk
    data: |
        0.1879 0.94 1.337
        0.1916 0.95 1.388
        0.1953 0.97 1.440
        0.1993 0.98 1.493
        0.2033 0.99 1.550
        0.2073 1.01 1.599
        0.2119 1.04 1.651
        0.2164 1.08 1.699
        0.2214 1.13 1.737
        0.2262 1.18 1.768
        0.2313 1.23 1.792
        0.2371 1.28 1.802
        0.2426 1.34 1.799
        0.2490 1.37 1.783
        0.2551 1.41 1.741
        0.2616 1.41 1.691
        0.2689 1.45 1.668
        0.2761 1.46 1.646
        0.2844 1.45 1.633
        0.2924 1.42 1.633
        0.3009 1.40 1.679
        0.3107 1.38 1.729
        0.3204 1.38 1.783
        0.3315 1.34 1.821
        0.3425 1.36 1.864
        0.3542 1.37 1.916
        0.3679 1.36 1.975
        0.3815 1.33 2.045
        0.3974 1.32 2.116
        0.4133 1.28 2.207
        0.4305 1.25 2.305
        0.4509 1.24 2.397
        0.4714 1.25 2.483
        0.4959 1.22 2.564
        0.5209 1.18 2.608
        0.5486 1.02 2.577
        0.5821 0.70 2.704
        0.6168 0.30 3.205
        0.6595 0.22 3.747
        0.7045 0.21 4.205
        0.7560 0.24 4.665
        0.8211 0.26 5.180
        0.8920 0.30 5.768
        0.9840 0.32 6.421
        1.0880 0.36 7.217
        1.2160 0.48 8.245
        1.3930 0.60 9.439
        1.6100 0.76 11.12
        1.9370 1.09 13.43


==> anc/code/data/main_GaAs_nk_Papatryfonos.yml <==
# this file is part of refractiveindex.info database
# refractiveindex.info database is in the public domain
# copyright and related rights waived via CC0 1.0

REFERENCES: |
    K. Papatryfonos, T. Angelova, A. Brimont, B. Reid, S. Guldin, P. R. Smith, M. Tang, K. Li, A. J. Seeds, H. Liu, D. R. Selviah.
    Refractive indices of MBE-grown Al<sub>x</sub>Ga<sub>1-x</sub>As ternary alloys in the transparent wavelength region.
    <a href="https://doi.org/10.1063/5.0039631"><i>AIP Adv.</i> <b>11</b>, 025327 (2021)</a>
    (Numerical data kindly provided by Konstantinos Papatryfonos)
COMMENTS: |
    
DATA:
  - type: tabulated nk
    data: |
        0.26049 3.43205E+00 3.70410E+00
        0.26159 3.49606E+00 3.64117E+00
        0.26270 3.55371E+00 3.57757E+00
        0.26381 3.60654E+00 3.51408E+00
        0.26494 3.65273E+00 3.45129E+00
        0.26608 3.69534E+00 3.38972E+00
        0.26723 3.73572E+00 3.32935E+00
        0.26838 3.77466E+00 3.27031E+00
        0.26955 3.81255E+00 3.21369E+00
        0.27073 3.85100E+00 3.15591E+00
        0.27191 3.88906E+00 3.09523E+00
        0.27311 3.92570E+00 3.03074E+00
        0.27432 3.95920E+00 2.96174E+00
        0.27554 3.98624E+00 2.88868E+00
        0.27677 4.00656E+00 2.81381E+00
        0.27801 4.02017E+00 2.73806E+00
        0.27926 4.02559E+00 2.66281E+00
        0.28053 4.02430E+00 2.59006E+00
        0.28180 4.01657E+00 2.52174E+00
        0.28309 4.00489E+00 2.45728E+00
        0.28439 3.98902E+00 2.39759E+00
        0.28570 3.96990E+00 2.34234E+00
        0.28702 3.94939E+00 2.29093E+00
        0.28835 3.92597E+00 2.24486E+00
        0.28970 3.90179E+00 2.20272E+00
        0.29106 3.87715E+00 2.16454E+00
        0.29244 3.85202E+00 2.13020E+00
        0.29382 3.82681E+00 2.09947E+00
        0.29522 3.80272E+00 2.07313E+00
        0.29663 3.77926E+00 2.04943E+00
        0.29806 3.75660E+00 2.02852E+00
        0.29950 3.73487E+00 2.01023E+00
        0.30095 3.71427E+00 1.99379E+00
        0.30242 3.69528E+00 1.97977E+00
        0.30390 3.67681E+00 1.96769E+00
        0.30540 3.65930E+00 1.95727E+00
        0.30691 3.64294E+00 1.94825E+00
        0.30844 3.62778E+00 1.93981E+00
        0.30998 3.61349E+00 1.93311E+00
        0.31154 3.60025E+00 1.92791E+00
        0.31311 3.58797E+00 1.92367E+00
        0.31470 3.57682E+00 1.92011E+00
        0.31631 3.56678E+00 1.91769E+00
        0.31793 3.55791E+00 1.91633E+00
        0.31957 3.54997E+00 1.91573E+00
        0.32122 3.54276E+00 1.91584E+00
        0.32290 3.53647E+00 1.91647E+00
        0.32459 3.53138E+00 1.91829E+00
        0.32630 3.52709E+00 1.92056E+00
        0.32802 3.52373E+00 1.92347E+00
        0.32977 3.52125E+00 1.92716E+00
        0.33153 3.51961E+00 1.93129E+00
        0.33331 3.51910E+00 1.93595E+00
        0.33512 3.51958E+00 1.94137E+00
        0.33694 3.52105E+00 1.94732E+00
        0.33878 3.52363E+00 1.95364E+00
        0.34064 3.52704E+00 1.96036E+00
        0.34252 3.53132E+00 1.96789E+00
        0.34442 3.53694E+00 1.97692E+00
        0.34635 3.54380E+00 1.98420E+00
        0.34829 3.55161E+00 1.99392E+00
        0.35026 3.56058E+00 2.00292E+00
        0.35225 3.57093E+00 2.01410E+00
        0.35426 3.58246E+00 2.02527E+00
        0.35630 3.59541E+00 2.03711E+00
        0.35836 3.60991E+00 2.04836E+00
        0.36044 3.62589E+00 2.05913E+00
        0.36255 3.64421E+00 2.07072E+00
        0.36468 3.66468E+00 2.08308E+00
        0.36684 3.68747E+00 2.09605E+00
        0.36903 3.71315E+00 2.10960E+00
        0.37124 3.74297E+00 2.12445E+00
        0.37347 3.77707E+00 2.14027E+00
        0.37574 3.81787E+00 2.15726E+00
        0.37803 3.86684E+00 2.17578E+00
        0.38035 3.92505E+00 2.19609E+00
        0.38269 3.99982E+00 2.21797E+00
        0.38507 4.08670E+00 2.24157E+00
        0.38748 4.17867E+00 2.26621E+00
        0.38991 4.26329E+00 2.29044E+00
        0.39238 4.32937E+00 2.30642E+00
        0.39488 4.37664E+00 2.30637E+00
        0.39741 4.41240E+00 2.28487E+00
        0.39998 4.44075E+00 2.24214E+00
        0.40257 4.46702E+00 2.18391E+00
        0.40520 4.49714E+00 2.12482E+00
        0.40787 4.54333E+00 2.07205E+00
        0.41057 4.61656E+00 2.02894E+00
        0.41331 4.72058E+00 1.99759E+00
        0.41608 4.85265E+00 1.97753E+00
        0.41889 4.96468E+00 1.97061E+00
        0.42174 5.02373E+00 1.96602E+00
        0.42463 5.03903E+00 1.94662E+00
        0.42756 5.02004E+00 1.88758E+00
        0.43053 4.98074E+00 1.74458E+00
        0.43354 4.93203E+00 1.57944E+00
        0.43659 4.88076E+00 1.41707E+00
        0.43969 4.82963E+00 1.27015E+00
        0.44283 4.77962E+00 1.14610E+00
        0.44602 4.73089E+00 1.04502E+00
        0.44925 4.68558E+00 9.61390E-01
        0.45253 4.64157E+00 8.89840E-01
        0.45586 4.59938E+00 8.28110E-01
        0.45923 4.55929E+00 7.75750E-01
        0.46266 4.52144E+00 7.28640E-01
        0.46614 4.48543E+00 6.88030E-01
        0.46967 4.45063E+00 6.51360E-01
        0.47325 4.41771E+00 6.16930E-01
        0.47689 4.38605E+00 5.86930E-01
        0.48059 4.35607E+00 5.59970E-01
        0.48435 4.32739E+00 5.36110E-01
        0.48816 4.29988E+00 5.13500E-01
        0.49203 4.27343E+00 4.91710E-01
        0.49597 4.24774E+00 4.72080E-01
        0.49997 4.22320E+00 4.53380E-01
        0.50403 4.19966E+00 4.36300E-01
        0.50817 4.17705E+00 4.20600E-01
        0.51237 4.15524E+00 4.05180E-01
        0.51664 4.13387E+00 3.91990E-01
        0.52098 4.11371E+00 3.79230E-01
        0.52539 4.09432E+00 3.66410E-01
        0.52988 4.07533E+00 3.53750E-01
        0.53445 4.05701E+00 3.42790E-01
        0.53910 4.03901E+00 3.30670E-01
        0.54383 4.02185E+00 3.19020E-01
        0.54864 4.00542E+00 3.08750E-01
        0.55354 3.98939E+00 2.98750E-01
        0.55853 3.97389E+00 2.91260E-01
        0.56360 3.95906E+00 2.83600E-01
        0.56877 3.94467E+00 2.74900E-01
        0.57404 3.93106E+00 2.66620E-01
        0.57940 3.91783E+00 2.58370E-01
        0.58487 3.90469E+00 2.50750E-01
        0.59044 3.89200E+00 2.44100E-01
        0.59612 3.87986E+00 2.35830E-01
        0.60191 3.86815E+00 2.27180E-01
        0.60781 3.85669E+00 2.18390E-01
        0.61382 3.84603E+00 2.13400E-01
        0.61996 3.83524E+00 2.07770E-01
        0.62623 3.82498E+00 2.01580E-01
        0.63262 3.81546E+00 1.95820E-01
        0.63914 3.80690E+00 1.89550E-01
        0.64579 3.79813E+00 1.83490E-01
        0.65259 3.79034E+00 1.78060E-01
        0.65954 3.78184E+00 1.72580E-01
        0.66663 3.77177E+00 1.65900E-01
        0.67387 3.75979E+00 1.59260E-01
        0.68128 3.74792E+00 1.51840E-01
        0.68885 3.73689E+00 1.43030E-01
        0.69659 3.72659E+00 1.33120E-01
        0.70450 3.71666E+00 1.25050E-01
        0.71260 3.70768E+00 1.18710E-01
        0.72089 3.70001E+00 1.13340E-01
        0.72937 3.69257E+00 1.08510E-01
        0.73805 3.68538E+00 1.03950E-01
        0.74694 3.67856E+00 1.00230E-01
        0.75605 3.67249E+00 9.59500E-02
        0.76539 3.66659E+00 9.16300E-02
        0.77495 3.66130E+00 8.71100E-02
        0.78476 3.65752E+00 8.19200E-02
        0.79482 3.65601E+00 7.80300E-02
        0.80515 3.64806E+00 7.33100E-02
        0.81574 3.62635E+00 6.75700E-02
        0.82662 3.60509E+00 6.02500E-02
        0.83779 3.58756E+00 5.00900E-02
        0.84926 3.57142E+00 2.51200E-02
        0.86106 3.56115E+00 1.14400E-02
        0.87319 3.55095E+00 6.10000E-03
        0.88566 3.54215E+00 4.05000E-03
        0.89850 3.53347E+00 2.02400E-04
        0.91171 3.52476E+00 9.71111E-05
        0.92532 3.51557E+00 6.13333E-06
        0.93934 3.50642E+00 0.00000E+00
        0.95379 3.49757E+00 0.00000E+00
        0.96869 3.48877E+00 0.00000E+00
        0.98407 3.48010E+00 0.00000E+00
        0.99994 3.47343E+00 0.00000E+00
        1.01633 3.46678E+00 0.00000E+00
        1.03327 3.46037E+00 0.00000E+00
        1.05078 3.45399E+00 0.00000E+00
        1.06890 3.44767E+00 0.00000E+00
        1.08765 3.44250E+00 0.00000E+00
        1.10708 3.43736E+00 0.00000E+00
        1.12721 3.43236E+00 0.00000E+00
        1.14808 3.42740E+00 0.00000E+00
        1.16974 3.42251E+00 0.00000E+00
        1.19224 3.41848E+00 0.00000E+00
        1.21561 3.41446E+00 0.00000E+00
        1.23993 3.41057E+00 0.00000E+00
        1.26523 3.40731E+00 0.00000E+00
        1.29159 3.40587E+00 0.00000E+00
        1.31907 3.40247E+00 0.00000E+00
        1.34775 3.39611E+00 0.00000E+00
        1.37770 3.39284E+00 0.00000E+00
        1.40901 3.38961E+00 0.00000E+00
        1.44177 3.38641E+00 0.00000E+00
        1.47610 3.38363E+00 0.00000E+00
        1.51210 3.38078E+00 0.00000E+00
        1.54991 3.37793E+00 0.00000E+00
        1.58965 3.37534E+00 0.00000E+00
        1.63148 3.37799E+00 0.00000E+00
        1.67558 3.37666E+00 0.00000E+00
        1.72212 3.37408E+00 0.00000E+00
        1.77132 3.37140E+00 0.00000E+00
        1.82342 3.36872E+00 0.00000E+00
        1.87868 3.36654E+00 0.00000E+00


==> anc/code/data/main_Ge_nk_Nunley.yml <==
# this file is part of refractiveindex.info database
# refractiveindex.info database is in the public domain
# copyright and related rights waived via CC0 1.0

REFERENCES: |
    T. N. Nunley, N. S. Fernando, N. Samarasingha, J. M. Moya, C. M. Nelson, A. A. Medina, S. Zollner.
    Optical constants of germanium and thermally grown germanium dioxide from 0.5 to 6.6 eV via a multi-sample ellipsometry investigation.
    <a href="https://doi.org/10.1116/1.4963075"><i>J. Vac. Sci. Technol. B</i> <b>34</b>, 061205 (2016)</a>
    (See supplemental materials)
COMMENTS: |
    300 K
DATA:
  - type: tabulated nk
    data: |
        1.879E-1 8.351E-1 2.567E+0
        1.881E-1 8.394E-1 2.570E+0
        1.884E-1 8.434E-1 2.573E+0
        1.887E-1 8.475E-1 2.576E+0
        1.890E-1 8.518E-1 2.579E+0
        1.893E-1 8.558E-1 2.582E+0
        1.896E-1 8.598E-1 2.585E+0
        1.899E-1 8.640E-1 2.588E+0
        1.902E-1 8.679E-1 2.592E+0
        1.905E-1 8.720E-1 2.595E+0
        1.907E-1 8.760E-1 2.598E+0
        1.910E-1 8.800E-1 2.601E+0
        1.913E-1 8.840E-1 2.604E+0
        1.916E-1 8.880E-1 2.607E+0
        1.919E-1 8.918E-1 2.611E+0
        1.922E-1 8.958E-1 2.614E+0
        1.925E-1 8.998E-1 2.617E+0
        1.928E-1 9.035E-1 2.621E+0
        1.931E-1 9.074E-1 2.624E+0
        1.934E-1 9.113E-1 2.628E+0
        1.937E-1 9.152E-1 2.631E+0
        1.940E-1 9.189E-1 2.635E+0
        1.943E-1 9.228E-1 2.638E+0
        1.946E-1 9.265E-1 2.642E+0
        1.949E-1 9.302E-1 2.646E+0
        1.953E-1 9.340E-1 2.649E+0
        1.956E-1 9.377E-1 2.653E+0
        1.959E-1 9.414E-1 2.657E+0
        1.962E-1 9.450E-1 2.661E+0
        1.965E-1 9.487E-1 2.665E+0
        1.968E-1 9.523E-1 2.669E+0
        1.971E-1 9.560E-1 2.673E+0
        1.974E-1 9.598E-1 2.676E+0
        1.977E-1 9.633E-1 2.681E+0
        1.981E-1 9.668E-1 2.686E+0
        1.984E-1 9.705E-1 2.690E+0
        1.987E-1 9.741E-1 2.695E+0
        1.990E-1 9.779E-1 2.699E+0
        1.993E-1 9.814E-1 2.704E+0
        1.997E-1 9.851E-1 2.708E+0
        2.000E-1 9.888E-1 2.713E+0
        2.003E-1 9.925E-1 2.719E+0
        2.006E-1 9.964E-1 2.724E+0
        2.009E-1 1.000E+0 2.729E+0
        2.013E-1 1.004E+0 2.734E+0
        2.016E-1 1.008E+0 2.740E+0
        2.019E-1 1.012E+0 2.746E+0
        2.023E-1 1.016E+0 2.752E+0
        2.026E-1 1.021E+0 2.757E+0
        2.029E-1 1.025E+0 2.763E+0
        2.033E-1 1.030E+0 2.770E+0
        2.036E-1 1.034E+0 2.777E+0
        2.039E-1 1.039E+0 2.783E+0
        2.043E-1 1.045E+0 2.789E+0
        2.046E-1 1.050E+0 2.796E+0
        2.049E-1 1.056E+0 2.802E+0
        2.053E-1 1.061E+0 2.809E+0
        2.056E-1 1.067E+0 2.816E+0
        2.060E-1 1.074E+0 2.823E+0
        2.063E-1 1.080E+0 2.830E+0
        2.066E-1 1.087E+0 2.837E+0
        2.070E-1 1.094E+0 2.843E+0
        2.073E-1 1.102E+0 2.850E+0
        2.077E-1 1.109E+0 2.857E+0
        2.080E-1 1.117E+0 2.863E+0
        2.084E-1 1.125E+0 2.870E+0
        2.087E-1 1.134E+0 2.876E+0
        2.091E-1 1.143E+0 2.882E+0
        2.094E-1 1.152E+0 2.888E+0
        2.098E-1 1.161E+0 2.893E+0
        2.101E-1 1.170E+0 2.899E+0
        2.105E-1 1.180E+0 2.904E+0
        2.109E-1 1.190E+0 2.908E+0
        2.112E-1 1.200E+0 2.913E+0
        2.116E-1 1.210E+0 2.917E+0
        2.119E-1 1.220E+0 2.921E+0
        2.123E-1 1.231E+0 2.924E+0
        2.127E-1 1.241E+0 2.927E+0
        2.130E-1 1.251E+0 2.930E+0
        2.134E-1 1.262E+0 2.932E+0
        2.138E-1 1.272E+0 2.934E+0
        2.141E-1 1.283E+0 2.936E+0
        2.145E-1 1.293E+0 2.936E+0
        2.149E-1 1.303E+0 2.937E+0
        2.153E-1 1.312E+0 2.938E+0
        2.156E-1 1.322E+0 2.937E+0
        2.160E-1 1.332E+0 2.937E+0
        2.164E-1 1.341E+0 2.937E+0
        2.168E-1 1.350E+0 2.936E+0
        2.171E-1 1.358E+0 2.934E+0
        2.175E-1 1.366E+0 2.933E+0
        2.179E-1 1.375E+0 2.931E+0
        2.183E-1 1.382E+0 2.930E+0
        2.187E-1 1.389E+0 2.928E+0
        2.191E-1 1.396E+0 2.926E+0
        2.194E-1 1.402E+0 2.924E+0
        2.198E-1 1.408E+0 2.922E+0
        2.202E-1 1.414E+0 2.919E+0
        2.206E-1 1.420E+0 2.917E+0
        2.210E-1 1.425E+0 2.915E+0
        2.214E-1 1.429E+0 2.913E+0
        2.218E-1 1.433E+0 2.910E+0
        2.222E-1 1.437E+0 2.908E+0
        2.226E-1 1.440E+0 2.907E+0
        2.230E-1 1.444E+0 2.905E+0
        2.234E-1 1.446E+0 2.903E+0
        2.238E-1 1.449E+0 2.902E+0
        2.242E-1 1.451E+0 2.901E+0
        2.246E-1 1.453E+0 2.899E+0
        2.250E-1 1.455E+0 2.899E+0
        2.254E-1 1.456E+0 2.898E+0
        2.258E-1 1.457E+0 2.898E+0
        2.262E-1 1.458E+0 2.898E+0
        2.267E-1 1.459E+0 2.898E+0
        2.271E-1 1.459E+0 2.898E+0
        2.275E-1 1.460E+0 2.899E+0
        2.279E-1 1.460E+0 2.900E+0
        2.283E-1 1.460E+0 2.901E+0
        2.288E-1 1.460E+0 2.903E+0
        2.292E-1 1.460E+0 2.905E+0
        2.296E-1 1.459E+0 2.907E+0
        2.300E-1 1.459E+0 2.909E+0
        2.305E-1 1.459E+0 2.912E+0
        2.309E-1 1.458E+0 2.915E+0
        2.313E-1 1.457E+0 2.919E+0
        2.317E-1 1.457E+0 2.923E+0
        2.322E-1 1.456E+0 2.927E+0
        2.326E-1 1.456E+0 2.931E+0
        2.331E-1 1.455E+0 2.935E+0
        2.335E-1 1.455E+0 2.940E+0
        2.339E-1 1.454E+0 2.945E+0
        2.344E-1 1.453E+0 2.950E+0
        2.348E-1 1.453E+0 2.956E+0
        2.353E-1 1.452E+0 2.962E+0
        2.357E-1 1.452E+0 2.968E+0
        2.362E-1 1.451E+0 2.975E+0
        2.366E-1 1.451E+0 2.982E+0
        2.371E-1 1.450E+0 2.989E+0
        2.375E-1 1.450E+0 2.996E+0
        2.380E-1 1.450E+0 3.004E+0
        2.384E-1 1.450E+0 3.012E+0
        2.389E-1 1.450E+0 3.020E+0
        2.394E-1 1.450E+0 3.028E+0
        2.398E-1 1.450E+0 3.037E+0
        2.403E-1 1.450E+0 3.046E+0
        2.407E-1 1.451E+0 3.055E+0
        2.412E-1 1.451E+0 3.065E+0
        2.417E-1 1.452E+0 3.075E+0
        2.422E-1 1.453E+0 3.085E+0
        2.426E-1 1.454E+0 3.095E+0
        2.431E-1 1.455E+0 3.106E+0
        2.436E-1 1.456E+0 3.116E+0
        2.441E-1 1.457E+0 3.127E+0
        2.445E-1 1.459E+0 3.139E+0
        2.450E-1 1.461E+0 3.151E+0
        2.455E-1 1.463E+0 3.162E+0
        2.460E-1 1.465E+0 3.174E+0
        2.465E-1 1.467E+0 3.187E+0
        2.470E-1 1.470E+0 3.199E+0
        2.475E-1 1.472E+0 3.212E+0
        2.480E-1 1.475E+0 3.225E+0
        2.485E-1 1.478E+0 3.238E+0
        2.490E-1 1.481E+0 3.252E+0
        2.495E-1 1.485E+0 3.265E+0
        2.500E-1 1.489E+0 3.279E+0
        2.505E-1 1.493E+0 3.294E+0
        2.510E-1 1.497E+0 3.308E+0
        2.515E-1 1.502E+0 3.323E+0
        2.520E-1 1.506E+0 3.337E+0
        2.525E-1 1.511E+0 3.353E+0
        2.530E-1 1.516E+0 3.368E+0
        2.535E-1 1.522E+0 3.383E+0
        2.541E-1 1.527E+0 3.399E+0
        2.546E-1 1.534E+0 3.415E+0
        2.551E-1 1.540E+0 3.431E+0
        2.556E-1 1.546E+0 3.448E+0
        2.562E-1 1.553E+0 3.464E+0
        2.567E-1 1.560E+0 3.481E+0
        2.572E-1 1.568E+0 3.498E+0
        2.578E-1 1.575E+0 3.516E+0
        2.583E-1 1.583E+0 3.533E+0
        2.588E-1 1.592E+0 3.551E+0
        2.594E-1 1.600E+0 3.569E+0
        2.599E-1 1.609E+0 3.587E+0
        2.605E-1 1.618E+0 3.606E+0
        2.610E-1 1.627E+0 3.625E+0
        2.616E-1 1.637E+0 3.644E+0
        2.621E-1 1.647E+0 3.663E+0
        2.627E-1 1.657E+0 3.683E+0
        2.632E-1 1.667E+0 3.703E+0
        2.638E-1 1.678E+0 3.724E+0
        2.644E-1 1.689E+0 3.745E+0
        2.649E-1 1.701E+0 3.766E+0
        2.655E-1 1.712E+0 3.788E+0
        2.661E-1 1.724E+0 3.810E+0
        2.666E-1 1.737E+0 3.833E+0
        2.672E-1 1.749E+0 3.857E+0
        2.678E-1 1.762E+0 3.882E+0
        2.684E-1 1.776E+0 3.907E+0
        2.689E-1 1.791E+0 3.933E+0
        2.695E-1 1.806E+0 3.961E+0
        2.701E-1 1.822E+0 3.989E+0
        2.707E-1 1.839E+0 4.019E+0
        2.713E-1 1.857E+0 4.050E+0
        2.719E-1 1.876E+0 4.082E+0
        2.725E-1 1.898E+0 4.116E+0
        2.731E-1 1.921E+0 4.151E+0
        2.737E-1 1.947E+0 4.187E+0
        2.743E-1 1.975E+0 4.224E+0
        2.749E-1 2.006E+0 4.262E+0
        2.755E-1 2.041E+0 4.300E+0
        2.761E-1 2.079E+0 4.339E+0
        2.768E-1 2.120E+0 4.378E+0
        2.774E-1 2.166E+0 4.416E+0
        2.780E-1 2.216E+0 4.454E+0
        2.786E-1 2.270E+0 4.489E+0
        2.792E-1 2.329E+0 4.523E+0
        2.799E-1 2.391E+0 4.554E+0
        2.805E-1 2.457E+0 4.581E+0
        2.811E-1 2.527E+0 4.604E+0
        2.818E-1 2.600E+0 4.624E+0
        2.824E-1 2.676E+0 4.638E+0
        2.831E-1 2.754E+0 4.647E+0
        2.837E-1 2.833E+0 4.651E+0
        2.844E-1 2.913E+0 4.648E+0
        2.850E-1 2.993E+0 4.640E+0
        2.857E-1 3.073E+0 4.626E+0
        2.863E-1 3.152E+0 4.606E+0
        2.870E-1 3.228E+0 4.580E+0
        2.877E-1 3.302E+0 4.549E+0
        2.883E-1 3.372E+0 4.513E+0
        2.890E-1 3.439E+0 4.473E+0
        2.897E-1 3.501E+0 4.429E+0
        2.904E-1 3.559E+0 4.381E+0
        2.910E-1 3.613E+0 4.331E+0
        2.917E-1 3.661E+0 4.279E+0
        2.924E-1 3.704E+0 4.226E+0
        2.931E-1 3.742E+0 4.172E+0
        2.938E-1 3.776E+0 4.118E+0
        2.945E-1 3.805E+0 4.064E+0
        2.952E-1 3.829E+0 4.012E+0
        2.959E-1 3.850E+0 3.961E+0
        2.966E-1 3.867E+0 3.911E+0
        2.973E-1 3.882E+0 3.863E+0
        2.980E-1 3.893E+0 3.818E+0
        2.988E-1 3.903E+0 3.774E+0
        2.995E-1 3.910E+0 3.733E+0
        3.002E-1 3.916E+0 3.694E+0
        3.009E-1 3.921E+0 3.658E+0
        3.017E-1 3.925E+0 3.623E+0
        3.024E-1 3.929E+0 3.590E+0
        3.031E-1 3.932E+0 3.559E+0
        3.039E-1 3.935E+0 3.530E+0
        3.046E-1 3.938E+0 3.502E+0
        3.054E-1 3.941E+0 3.475E+0
        3.061E-1 3.944E+0 3.449E+0
        3.069E-1 3.947E+0 3.425E+0
        3.077E-1 3.950E+0 3.401E+0
        3.084E-1 3.953E+0 3.377E+0
        3.092E-1 3.957E+0 3.355E+0
        3.100E-1 3.960E+0 3.333E+0
        3.107E-1 3.963E+0 3.311E+0
        3.115E-1 3.967E+0 3.290E+0
        3.123E-1 3.970E+0 3.270E+0
        3.131E-1 3.973E+0 3.249E+0
        3.139E-1 3.977E+0 3.229E+0
        3.147E-1 3.980E+0 3.210E+0
        3.155E-1 3.983E+0 3.191E+0
        3.163E-1 3.986E+0 3.172E+0
        3.171E-1 3.989E+0 3.153E+0
        3.179E-1 3.992E+0 3.135E+0
        3.187E-1 3.994E+0 3.117E+0
        3.195E-1 3.997E+0 3.099E+0
        3.204E-1 3.999E+0 3.082E+0
        3.212E-1 4.002E+0 3.065E+0
        3.220E-1 4.004E+0 3.048E+0
        3.229E-1 4.006E+0 3.031E+0
        3.237E-1 4.008E+0 3.015E+0
        3.246E-1 4.010E+0 2.999E+0
        3.254E-1 4.011E+0 2.984E+0
        3.263E-1 4.013E+0 2.969E+0
        3.271E-1 4.015E+0 2.954E+0
        3.280E-1 4.016E+0 2.939E+0
        3.289E-1 4.018E+0 2.925E+0
        3.297E-1 4.019E+0 2.911E+0
        3.306E-1 4.020E+0 2.897E+0
        3.315E-1 4.022E+0 2.884E+0
        3.324E-1 4.023E+0 2.871E+0
        3.333E-1 4.024E+0 2.858E+0
        3.342E-1 4.025E+0 2.845E+0
        3.351E-1 4.026E+0 2.833E+0
        3.360E-1 4.028E+0 2.821E+0
        3.369E-1 4.029E+0 2.810E+0
        3.378E-1 4.030E+0 2.798E+0
        3.388E-1 4.031E+0 2.787E+0
        3.397E-1 4.033E+0 2.777E+0
        3.406E-1 4.034E+0 2.766E+0
        3.416E-1 4.036E+0 2.756E+0
        3.425E-1 4.037E+0 2.746E+0
        3.434E-1 4.039E+0 2.736E+0
        3.444E-1 4.041E+0 2.727E+0
        3.454E-1 4.043E+0 2.718E+0
        3.463E-1 4.045E+0 2.709E+0
        3.473E-1 4.047E+0 2.700E+0
        3.483E-1 4.050E+0 2.692E+0
        3.493E-1 4.053E+0 2.684E+0
        3.502E-1 4.056E+0 2.675E+0
        3.512E-1 4.059E+0 2.667E+0
        3.522E-1 4.063E+0 2.659E+0
        3.532E-1 4.067E+0 2.652E+0
        3.542E-1 4.071E+0 2.644E+0
        3.553E-1 4.076E+0 2.636E+0
        3.563E-1 4.081E+0 2.628E+0
        3.573E-1 4.086E+0 2.620E+0
        3.583E-1 4.092E+0 2.612E+0
        3.594E-1 4.098E+0 2.604E+0
        3.604E-1 4.104E+0 2.595E+0
        3.615E-1 4.111E+0 2.586E+0
        3.625E-1 4.117E+0 2.577E+0
        3.636E-1 4.124E+0 2.567E+0
        3.647E-1 4.131E+0 2.557E+0
        3.657E-1 4.138E+0 2.546E+0
        3.668E-1 4.144E+0 2.535E+0
        3.679E-1 4.151E+0 2.523E+0
        3.690E-1 4.157E+0 2.511E+0
        3.701E-1 4.163E+0 2.499E+0
        3.712E-1 4.168E+0 2.486E+0
        3.723E-1 4.173E+0 2.473E+0
        3.734E-1 4.177E+0 2.459E+0
        3.746E-1 4.181E+0 2.446E+0
        3.757E-1 4.184E+0 2.433E+0
        3.769E-1 4.187E+0 2.421E+0
        3.780E-1 4.189E+0 2.408E+0
        3.792E-1 4.191E+0 2.396E+0
        3.803E-1 4.194E+0 2.384E+0
        3.815E-1 4.196E+0 2.372E+0
        3.827E-1 4.199E+0 2.360E+0
        3.839E-1 4.202E+0 2.348E+0
        3.850E-1 4.204E+0 2.336E+0
        3.862E-1 4.206E+0 2.323E+0
        3.875E-1 4.208E+0 2.310E+0
        3.887E-1 4.210E+0 2.297E+0
        3.899E-1 4.211E+0 2.283E+0
        3.911E-1 4.211E+0 2.269E+0
        3.924E-1 4.211E+0 2.256E+0
        3.936E-1 4.209E+0 2.242E+0
        3.949E-1 4.207E+0 2.228E+0
        3.961E-1 4.205E+0 2.215E+0
        3.974E-1 4.201E+0 2.202E+0
        3.987E-1 4.197E+0 2.190E+0
        3.999E-1 4.192E+0 2.178E+0
        4.012E-1 4.187E+0 2.167E+0
        4.025E-1 4.181E+0 2.157E+0
        4.039E-1 4.175E+0 2.147E+0
        4.052E-1 4.168E+0 2.138E+0
        4.065E-1 4.161E+0 2.131E+0
        4.078E-1 4.154E+0 2.124E+0
        4.092E-1 4.147E+0 2.117E+0
        4.105E-1 4.140E+0 2.112E+0
        4.119E-1 4.133E+0 2.107E+0
        4.133E-1 4.126E+0 2.104E+0
        4.147E-1 4.119E+0 2.101E+0
        4.161E-1 4.113E+0 2.099E+0
        4.175E-1 4.107E+0 2.097E+0
        4.189E-1 4.101E+0 2.097E+0
        4.203E-1 4.096E+0 2.097E+0
        4.217E-1 4.091E+0 2.097E+0
        4.232E-1 4.086E+0 2.098E+0
        4.246E-1 4.082E+0 2.100E+0
        4.261E-1 4.079E+0 2.102E+0
        4.275E-1 4.076E+0 2.105E+0
        4.290E-1 4.073E+0 2.107E+0
        4.305E-1 4.071E+0 2.111E+0
        4.320E-1 4.070E+0 2.115E+0
        4.335E-1 4.069E+0 2.119E+0
        4.350E-1 4.068E+0 2.123E+0
        4.366E-1 4.069E+0 2.127E+0
        4.381E-1 4.069E+0 2.132E+0
        4.397E-1 4.071E+0 2.137E+0
        4.412E-1 4.072E+0 2.142E+0
        4.428E-1 4.075E+0 2.147E+0
        4.444E-1 4.077E+0 2.152E+0
        4.460E-1 4.081E+0 2.158E+0
        4.476E-1 4.084E+0 2.164E+0
        4.492E-1 4.089E+0 2.169E+0
        4.509E-1 4.094E+0 2.175E+0
        4.525E-1 4.099E+0 2.181E+0
        4.542E-1 4.105E+0 2.187E+0
        4.558E-1 4.111E+0 2.193E+0
        4.575E-1 4.117E+0 2.199E+0
        4.592E-1 4.125E+0 2.204E+0
        4.609E-1 4.132E+0 2.211E+0
        4.626E-1 4.140E+0 2.217E+0
        4.644E-1 4.149E+0 2.223E+0
        4.661E-1 4.158E+0 2.229E+0
        4.679E-1 4.167E+0 2.235E+0
        4.696E-1 4.177E+0 2.242E+0
        4.714E-1 4.188E+0 2.248E+0
        4.732E-1 4.199E+0 2.254E+0
        4.750E-1 4.210E+0 2.261E+0
        4.769E-1 4.222E+0 2.267E+0
        4.787E-1 4.235E+0 2.274E+0
        4.806E-1 4.248E+0 2.280E+0
        4.824E-1 4.261E+0 2.287E+0
        4.843E-1 4.276E+0 2.294E+0
        4.862E-1 4.290E+0 2.300E+0
        4.881E-1 4.306E+0 2.307E+0
        4.901E-1 4.322E+0 2.314E+0
        4.920E-1 4.339E+0 2.322E+0
        4.940E-1 4.357E+0 2.329E+0
        4.959E-1 4.376E+0 2.337E+0
        4.979E-1 4.395E+0 2.345E+0
        4.999E-1 4.416E+0 2.353E+0
        5.020E-1 4.439E+0 2.361E+0
        5.040E-1 4.463E+0 2.369E+0
        5.061E-1 4.488E+0 2.378E+0
        5.081E-1 4.516E+0 2.386E+0
        5.102E-1 4.546E+0 2.394E+0
        5.123E-1 4.578E+0 2.400E+0
        5.145E-1 4.613E+0 2.406E+0
        5.166E-1 4.650E+0 2.410E+0
        5.188E-1 4.690E+0 2.411E+0
        5.209E-1 4.731E+0 2.410E+0
        5.231E-1 4.775E+0 2.405E+0
        5.254E-1 4.820E+0 2.397E+0
        5.276E-1 4.865E+0 2.385E+0
        5.298E-1 4.910E+0 2.368E+0
        5.321E-1 4.953E+0 2.348E+0
        5.344E-1 4.996E+0 2.323E+0
        5.367E-1 5.035E+0 2.296E+0
        5.391E-1 5.072E+0 2.265E+0
        5.414E-1 5.105E+0 2.233E+0
        5.438E-1 5.134E+0 2.200E+0
        5.462E-1 5.160E+0 2.167E+0
        5.486E-1 5.183E+0 2.134E+0
        5.510E-1 5.202E+0 2.104E+0
        5.535E-1 5.219E+0 2.076E+0
        5.560E-1 5.236E+0 2.051E+0
        5.585E-1 5.252E+0 2.031E+0
        5.610E-1 5.270E+0 2.014E+0
        5.636E-1 5.292E+0 2.000E+0
        5.661E-1 5.319E+0 1.989E+0
        5.687E-1 5.353E+0 1.979E+0
        5.714E-1 5.396E+0 1.966E+0
        5.740E-1 5.446E+0 1.948E+0
        5.767E-1 5.504E+0 1.920E+0
        5.794E-1 5.564E+0 1.880E+0
        5.821E-1 5.625E+0 1.826E+0
        5.848E-1 5.680E+0 1.759E+0
        5.876E-1 5.725E+0 1.681E+0
        5.904E-1 5.758E+0 1.595E+0
        5.932E-1 5.778E+0 1.505E+0
        5.961E-1 5.785E+0 1.416E+0
        5.990E-1 5.780E+0 1.329E+0
        6.019E-1 5.766E+0 1.249E+0
        6.048E-1 5.745E+0 1.175E+0
        6.078E-1 5.719E+0 1.108E+0
        6.108E-1 5.690E+0 1.047E+0
        6.138E-1 5.660E+0 9.913E-1
        6.168E-1 5.628E+0 9.408E-1
        6.199E-1 5.596E+0 8.947E-1
        6.230E-1 5.564E+0 8.524E-1
        6.262E-1 5.532E+0 8.137E-1
        6.294E-1 5.500E+0 7.780E-1
        6.326E-1 5.468E+0 7.453E-1
        6.358E-1 5.437E+0 7.151E-1
        6.391E-1 5.407E+0 6.874E-1
        6.424E-1 5.377E+0 6.618E-1
        6.458E-1 5.348E+0 6.382E-1
        6.491E-1 5.319E+0 6.164E-1
        6.525E-1 5.292E+0 5.961E-1
        6.560E-1 5.265E+0 5.774E-1
        6.595E-1 5.239E+0 5.599E-1
        6.630E-1 5.214E+0 5.435E-1
        6.666E-1 5.190E+0 5.282E-1
        6.702E-1 5.167E+0 5.137E-1
        6.738E-1 5.144E+0 5.001E-1
        6.775E-1 5.122E+0 4.871E-1
        6.812E-1 5.101E+0 4.748E-1
        6.850E-1 5.081E+0 4.630E-1
        6.888E-1 5.061E+0 4.517E-1
        6.926E-1 5.041E+0 4.409E-1
        6.965E-1 5.022E+0 4.305E-1
        7.005E-1 5.004E+0 4.204E-1
        7.045E-1 4.986E+0 4.108E-1
        7.085E-1 4.969E+0 4.015E-1
        7.126E-1 4.951E+0 3.925E-1
        7.167E-1 4.935E+0 3.838E-1
        7.208E-1 4.918E+0 3.755E-1
        7.251E-1 4.902E+0 3.674E-1
        7.293E-1 4.887E+0 3.597E-1
        7.336E-1 4.871E+0 3.522E-1
        7.380E-1 4.856E+0 3.449E-1
        7.424E-1 4.841E+0 3.380E-1
        7.469E-1 4.827E+0 3.313E-1
        7.514E-1 4.812E+0 3.248E-1
        7.560E-1 4.798E+0 3.186E-1
        7.606E-1 4.785E+0 3.126E-1
        7.653E-1 4.771E+0 3.068E-1
        7.701E-1 4.758E+0 3.012E-1
        7.749E-1 4.745E+0 2.958E-1
        7.798E-1 4.733E+0 2.906E-1
        7.847E-1 4.721E+0 2.855E-1
        7.897E-1 4.708E+0 2.807E-1
        7.948E-1 4.697E+0 2.760E-1
        7.999E-1 4.685E+0 2.714E-1
        8.051E-1 4.674E+0 2.670E-1
        8.104E-1 4.663E+0 2.628E-1
        8.157E-1 4.652E+0 2.587E-1
        8.211E-1 4.641E+0 2.547E-1
        8.266E-1 4.631E+0 2.508E-1
        8.321E-1 4.621E+0 2.470E-1
        8.377E-1 4.611E+0 2.433E-1
        8.434E-1 4.601E+0 2.397E-1
        8.492E-1 4.591E+0 2.362E-1
        8.551E-1 4.582E+0 2.328E-1
        8.610E-1 4.573E+0 2.295E-1
        8.670E-1 4.564E+0 2.262E-1
        8.731E-1 4.555E+0 2.230E-1
        8.793E-1 4.546E+0 2.199E-1
        8.856E-1 4.538E+0 2.168E-1
        8.920E-1 4.530E+0 2.137E-1
        8.984E-1 4.522E+0 2.108E-1
        9.050E-1 4.514E+0 2.078E-1
        9.116E-1 4.506E+0 2.049E-1
        9.184E-1 4.499E+0 2.020E-1
        9.253E-1 4.492E+0 1.991E-1
        9.322E-1 4.484E+0 1.963E-1
        9.393E-1 4.477E+0 1.935E-1
        9.464E-1 4.470E+0 1.907E-1
        9.537E-1 4.464E+0 1.880E-1
        9.611E-1 4.457E+0 1.852E-1
        9.686E-1 4.450E+0 1.825E-1
        9.763E-1 4.444E+0 1.797E-1
        9.840E-1 4.438E+0 1.770E-1
        9.919E-1 4.432E+0 1.743E-1
        9.999E-1 4.426E+0 1.716E-1
        1.008E+0 4.420E+0 1.689E-1
        1.016E+0 4.414E+0 1.661E-1
        1.025E+0 4.408E+0 1.634E-1
        1.033E+0 4.403E+0 1.607E-1
        1.042E+0 4.397E+0 1.580E-1
        1.051E+0 4.392E+0 1.553E-1
        1.060E+0 4.387E+0 1.525E-1
        1.069E+0 4.382E+0 1.498E-1
        1.078E+0 4.377E+0 1.470E-1
        1.088E+0 4.372E+0 1.442E-1
        1.097E+0 4.368E+0 1.412E-1
        1.107E+0 4.364E+0 1.378E-1
        1.117E+0 4.360E+0 1.338E-1
        1.127E+0 4.355E+0 1.292E-1
        1.137E+0 4.350E+0 1.245E-1
        1.148E+0 4.344E+0 1.204E-1
        1.159E+0 4.337E+0 1.171E-1
        1.170E+0 4.331E+0 1.143E-1
        1.181E+0 4.326E+0 1.118E-1
        1.192E+0 4.320E+0 1.093E-1
        1.204E+0 4.315E+0 1.068E-1
        1.216E+0 4.310E+0 1.044E-1
        1.228E+0 4.306E+0 1.019E-1
        1.240E+0 4.301E+0 9.945E-2
        1.252E+0 4.296E+0 9.698E-2
        1.265E+0 4.292E+0 9.449E-2
        1.278E+0 4.287E+0 9.200E-2
        1.292E+0 4.283E+0 8.950E-2
        1.305E+0 4.279E+0 8.699E-2
        1.319E+0 4.275E+0 8.447E-2
        1.333E+0 4.271E+0 8.194E-2
        1.348E+0 4.267E+0 7.941E-2
        1.362E+0 4.263E+0 7.687E-2
        1.378E+0 4.259E+0 7.433E-2
        1.393E+0 4.256E+0 7.180E-2
        1.409E+0 4.253E+0 6.928E-2
        1.425E+0 4.249E+0 6.677E-2
        1.442E+0 4.246E+0 6.429E-2
        1.459E+0 4.244E+0 6.183E-2
        1.476E+0 4.242E+0 5.941E-2
        1.494E+0 4.241E+0 5.700E-2
        1.512E+0 4.243E+0 5.406E-2
        1.531E+0 4.249E+0 4.564E-2
        1.550E+0 4.250E+0 2.519E-2
        1.569E+0 4.234E+0 7.651E-3
        1.590E+0 4.216E+0 2.758E-3
        1.610E+0 4.204E+0 1.915E-3
        1.631E+0 4.194E+0 1.465E-3
        1.653E+0 4.186E+0 1.106E-3
        1.675E+0 4.178E+0 8.197E-4
        1.698E+0 4.171E+0 5.967E-4
        1.722E+0 4.164E+0 4.261E-4
        1.746E+0 4.158E+0 2.984E-4
        1.771E+0 4.152E+0 2.048E-4
        1.797E+0 4.146E+0 1.376E-4
        1.823E+0 4.141E+0 9.060E-5
        1.851E+0 4.136E+0 5.835E-5
        1.879E+0 4.131E+0 3.677E-5
        1.907E+0 4.126E+0 2.267E-5
        1.937E+0 4.122E+0 1.366E-5
        1.968E+0 4.117E+0 8.048E-6
        2.000E+0 4.113E+0 4.634E-6
        2.033E+0 4.109E+0 2.607E-6
        2.066E+0 4.105E+0 1.433E-6
        2.101E+0 4.101E+0 7.691E-7
        2.138E+0 4.097E+0 4.043E-7
        2.175E+0 4.094E+0 2.065E-7
        2.214E+0 4.090E+0 0.000E+0
        2.254E+0 4.087E+0 0.000E+0
        2.296E+0 4.083E+0 0.000E+0
        2.339E+0 4.080E+0 0.000E+0
        2.384E+0 4.077E+0 0.000E+0
        2.431E+0 4.074E+0 0.000E+0
        2.480E+0 4.071E+0 0.000E+0


==> anc/code/data/main_Si_nk_Green-2008.yml <==
# this file is part of refractiveindex.info database
# refractiveindex.info database is in the public domain
# copyright and related rights waived via CC0 1.0

REFERENCES: |
    M. A. Green.
    Self-consistent optical parameters of intrinsic silicon at 300K including temperature coefficients.
    <a href="https://doi.org/10.1016/j.solmat.2008.06.009"><i>Sol. Energ. Mat. Sol. Cells</i> <b>92</b>, 1305–1310 (2008)</a>
COMMENTS: |
    Combination of data sets enforcing KK consistency. 300 K (27 °C). k is for band-to-band absorption.
DATA:
  - type: tabulated nk
    data: |
        2.5000e-01 1.6650e+00 3.6650e+00
        2.6000e-01 1.7570e+00 4.0840e+00
        2.7000e-01 2.0680e+00 4.6800e+00
        2.8000e-01 2.9590e+00 5.2870e+00
        2.9000e-01 4.3560e+00 5.2860e+00
        3.0000e-01 4.9760e+00 4.2340e+00
        3.1000e-01 5.1210e+00 3.5980e+00
        3.2000e-01 5.1120e+00 3.3030e+00
        3.3000e-01 5.1950e+00 3.1000e+00
        3.4000e-01 5.3010e+00 2.9770e+00
        3.5000e-01 5.4940e+00 2.9380e+00
        3.6000e-01 6.0260e+00 2.9660e+00
        3.7000e-01 6.8910e+00 2.1710e+00
        3.8000e-01 6.6160e+00 9.4600e-01
        3.9000e-01 6.0390e+00 4.4500e-01
        4.0000e-01 5.6130e+00 2.9600e-01
        4.1000e-01 5.3300e+00 2.2700e-01
        4.2000e-01 5.1190e+00 1.7600e-01
        4.3000e-01 4.9490e+00 1.3800e-01
        4.4000e-01 4.8120e+00 1.0700e-01
        4.5000e-01 4.6910e+00 8.6302e-02
        4.6000e-01 4.5870e+00 7.1381e-02
        4.7000e-01 4.4970e+00 6.2086e-02
        4.8000e-01 4.4190e+00 5.5004e-02
        4.9000e-01 4.3500e+00 4.9131e-02
        5.0000e-01 4.2940e+00 4.4165e-02
        5.1000e-01 4.2410e+00 3.9367e-02
        5.2000e-01 4.1930e+00 3.6415e-02
        5.3000e-01 4.1510e+00 3.3108e-02
        5.4000e-01 4.1120e+00 3.0295e-02
        5.5000e-01 4.0770e+00 2.7968e-02
        5.6000e-01 4.0450e+00 2.5758e-02
        5.7000e-01 4.0150e+00 2.4131e-02
        5.8000e-01 3.9880e+00 2.2524e-02
        5.9000e-01 3.9630e+00 2.1081e-02
        6.0000e-01 3.9400e+00 1.9934e-02
        6.1000e-01 3.9180e+00 1.8446e-02
        6.2000e-01 3.8980e+00 1.7367e-02
        6.3000e-01 3.8790e+00 1.6444e-02
        6.4000e-01 3.8610e+00 1.5432e-02
        6.5000e-01 3.8440e+00 1.4431e-02
        6.6000e-01 3.8280e+00 1.3498e-02
        6.7000e-01 3.8130e+00 1.2743e-02
        6.8000e-01 3.7980e+00 1.1905e-02
        6.9000e-01 3.7840e+00 1.1201e-02
        7.0000e-01 3.7720e+00 1.0528e-02
        7.1000e-01 3.7590e+00 1.0057e-02
        7.2000e-01 3.7480e+00 9.6257e-03
        7.3000e-01 3.7370e+00 8.9461e-03
        7.4000e-01 3.7270e+00 8.3620e-03
        7.5000e-01 3.7170e+00 7.8185e-03
        7.6000e-01 3.7080e+00 7.1970e-03
        7.7000e-01 3.6990e+00 6.7402e-03
        7.8000e-01 3.6910e+00 6.3933e-03
        7.9000e-01 3.6830e+00 5.8340e-03
        8.0000e-01 3.6750e+00 5.4113e-03
        8.1000e-01 3.6680e+00 4.9955e-03
        8.2000e-01 3.6610e+00 4.6134e-03
        8.3000e-01 3.6540e+00 4.2734e-03
        8.4000e-01 3.6470e+00 3.9439e-03
        8.5000e-01 3.6410e+00 3.6120e-03
        8.6000e-01 3.6350e+00 3.2781e-03
        8.7000e-01 3.6300e+00 2.9839e-03
        8.8000e-01 3.6240e+00 2.6821e-03
        8.9000e-01 3.6190e+00 2.4293e-03
        9.0000e-01 3.6140e+00 2.1701e-03
        9.1000e-01 3.6090e+00 1.9625e-03
        9.2000e-01 3.6040e+00 1.7571e-03
        9.3000e-01 3.6000e+00 1.5467e-03
        9.4000e-01 3.5950e+00 1.3689e-03
        9.5000e-01 3.5910e+00 1.1793e-03
        9.6000e-01 3.5870e+00 1.0237e-03
        9.7000e-01 3.5830e+00 8.7225e-04
        9.8000e-01 3.5790e+00 7.4866e-04
        9.9000e-01 3.5750e+00 6.2238e-04
        1.0000e+00 3.5720e+00 5.0930e-04
        1.0100e+00 3.5680e+00 4.1071e-04
        1.0200e+00 3.5650e+00 3.2386e-04
        1.0300e+00 3.5620e+00 2.4753e-04
        1.0400e+00 3.5590e+00 1.8704e-04
        1.0500e+00 3.5560e+00 1.3620e-04
        1.0600e+00 3.5530e+00 9.3631e-05
        1.0700e+00 3.5500e+00 6.8118e-05
        1.0800e+00 3.5470e+00 5.3285e-05
        1.0900e+00 3.5450e+00 4.0768e-05
        1.1000e+00 3.5420e+00 3.0637e-05
        1.1100e+00 3.5400e+00 2.3849e-05
        1.1200e+00 3.5370e+00 1.7825e-05
        1.1300e+00 3.5350e+00 1.3488e-05
        1.1400e+00 3.5320e+00 9.0718e-06
        1.1500e+00 3.5300e+00 6.2230e-06
        1.1600e+00 3.5280e+00 3.8770e-06
        1.1700e+00 3.5260e+00 2.0483e-06
        1.1800e+00 3.5240e+00 6.1036e-07
        1.1900e+00 3.5220e+00 3.4091e-07
        1.2000e+00 3.5200e+00 2.1008e-07
        1.2100e+00 3.5180e+00 1.2518e-07
        1.2200e+00 3.5170e+00 7.9609e-08
        1.2300e+00 3.5150e+00 4.6004e-08
        1.2400e+00 3.5130e+00 2.3682e-08
        1.2500e+00 3.5110e+00 9.9472e-09
        1.2600e+00 3.5090e+00 3.6096e-09
        1.2700e+00 3.5080e+00 2.0213e-09
        1.2800e+00 3.5060e+00 1.2223e-09
        1.2900e+00 3.5050e+00 7.2885e-10
        1.3000e+00 3.5030e+00 4.6553e-10
        1.3100e+00 3.5020e+00 2.8147e-10
        1.3200e+00 3.5000e+00 1.6807e-10
        1.3300e+00 3.4990e+00 8.4670e-11
        1.3400e+00 3.4970e+00 3.7322e-11
        1.3500e+00 3.4960e+00 1.8263e-11
        1.3600e+00 3.4950e+00 1.0281e-11
        1.3700e+00 3.4940e+00 6.5413e-12
        1.3800e+00 3.4920e+00 4.1730e-12
        1.3900e+00 3.4910e+00 2.5441e-12
        1.4000e+00 3.4900e+00 1.5597e-12
        1.4100e+00 3.4890e+00 9.5374e-13
        1.4200e+00 3.4880e+00 5.6500e-13
        1.4300e+00 3.4870e+00 2.8449e-13
        1.4400e+00 3.4860e+00 2.0626e-13
        1.4500e+00 3.4850e+00 1.3846e-13
CONDITIONS:
    temperature: 300


==> anc/code/slab_codes/common/slab_common.py <==
r"""slab_common.py -- parameters and tools shared by every program of the collection.

G. Reali, "Light pulse propagation through a dielectric slab. I. Retarded integral equations and
their local finite-difference solution" (Paper I) and "... II. Two roads to the same field"
(Paper II).

Contents
  * physical parameters (Table 1 of both papers), in Gaussian (cgs) units as in the papers;
  * the incident pulse E_in(z,t) (Eq. 9 of Paper I);
  * the Lorentz index n(omega), the group index, the Airy coefficients of the slab;
  * the exact pulse-weighted Airy reference for R, T, A (Paper II, Sec. 4.6);
  * a helper to run independent calculations in parallel, one per core;
  * small helpers to write LaTeX tables and macros read by the papers with \input.

Pulse convention. E_in = exp(-tau^2/(2 sigma^2)) cos(omega_c tau), with
sigma = 2.2 T_cycle / (2 sqrt(2 ln 2)): the FWHM of the FIELD envelope is 2.2 optical cycles
(5.9 fs at 800 nm), i.e. an intensity FWHM of 4.2 fs. All programs use this same pulse.

Computing environment: Python 3 (numpy, scipy, matplotlib), Spyder 6, MacBook Pro with
Apple M1 Pro (10 cores). Independent runs are distributed over all cores with run_parallel().
"""
import os
import numpy as np

# ---------------------------------------------------------------------------
# Physical parameters (Gaussian units: lengths in cm, times in s)
# ---------------------------------------------------------------------------
c = 2.998e10                       # speed of light (cm/s)

LAMBDA_C = 800e-7                  # carrier wavelength (cm)
OMEGA_C = 2*np.pi*c/LAMBDA_C       # carrier angular frequency
T_CYCLE = 2*np.pi/OMEGA_C          # optical cycle (2.67 fs)
CYCLES = 2.2                       # FWHM of the field envelope, in cycles
SIGMA_T = CYCLES*T_CYCLE/(2*np.sqrt(2*np.log(2)))   # = 2.493 fs
T0_SOURCE = 6*SIGMA_T              # delay t_0 of the incident peak (Eq. 9 of Paper I)

LAMBDA_0 = 120e-7                  # UV resonance wavelength (cm)
OMEGA_0 = 2*np.pi*c/LAMBDA_0
Q_FACTOR = 50.0                    # Q = omega_0 / (2 gamma)
GAMMA = OMEGA_0/(2*Q_FACTOR)
N_TARGET = 1.45                    # refractive index at the carrier
# coupling constant kappa = N e^2/m, from the undamped Lorentz formula (Eq. 15 of Paper I)
KAPPA = (N_TARGET**2 - 1.0)*(OMEGA_0**2 - OMEGA_C**2)/(4*np.pi)

L_THICK = 3.0e-4                   # thick slab (cm) = 3 um
L_THIN = 150e-7                    # thin slab (cm) = 150 nm


def E_in(t, z):
    """Incident pulse travelling towards +z (Eq. 9 of Paper I); peak at z = 0 at t = T0_SOURCE."""
    tau = t - z/c - T0_SOURCE
    return np.exp(-tau**2/(2*SIGMA_T**2))*np.cos(OMEGA_C*tau)


def n_undamped(w):
    """Undamped Lorentz index (Eq. 15 of Paper I)."""
    return np.sqrt(1.0 + 4*np.pi*KAPPA/(OMEGA_0**2 - w**2))


def n_complex(w):
    """Complex Lorentz index, with damping (convention exp(-i omega t))."""
    return np.sqrt(1.0 + 4*np.pi*KAPPA/(OMEGA_0**2 - w**2 - 2j*GAMMA*w))


def group_index(w=OMEGA_C):
    """n_g = n + omega dn/domega (Eq. 16 of Paper I), by a centered difference."""
    dw = 1e-4*w
    return n_undamped(w) + w*(n_undamped(w + dw) - n_undamped(w - dw))/(2*dw)


N_GROUP = group_index()
R_FRESNEL = ((N_TARGET - 1)/(N_TARGET + 1))**2


def airy_rt(w, L):
    """Amplitude reflection and transmission coefficients of the slab (Airy formula),
    with the complex Lorentz index."""
    n = n_complex(w)
    r12 = (1.0 - n)/(1.0 + n)
    ph2 = np.exp(2j*n*w*L/c)
    den = 1.0 - r12**2*ph2
    return r12*(1.0 - ph2)/den, (1.0 - r12**2)*np.exp(1j*n*w*L/c)/den


def airy_reference(L, n_omega=400001):
    """Exact R, T, A = 1-R-T for the Gaussian pulse (Paper II, Eq. of Sec. 4.6):
    |r|^2 and |t|^2 weighted by the incident power spectrum. No discretization in z or t."""
    w = np.linspace(1e-3*OMEGA_C, 6*OMEGA_C, n_omega)
    spec = (np.exp(-(w - OMEGA_C)**2*SIGMA_T**2/2) + np.exp(-(w + OMEGA_C)**2*SIGMA_T**2/2))**2
    r, t = airy_rt(w, L)
    norm = np.trapezoid(spec, w)
    R = np.trapezoid(np.abs(r)**2*spec, w)/norm
    T = np.trapezoid(np.abs(t)**2*spec, w)/norm
    return R, T, 1.0 - R - T


# ---------------------------------------------------------------------------
# Parallel execution (Mac multicore; works from Spyder with F5)
# ---------------------------------------------------------------------------
for _v in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS", "VECLIB_MAXIMUM_THREADS"):
    os.environ.setdefault(_v, "1")      # one BLAS thread per process: the cores go to the processes


def _importable(func):
    """With the 'spawn' start method the worker processes re-import func by name. A function
    defined in the program being run (module __main__, e.g. from Spyder with F5) is looked up
    in the module named after its file."""
    import sys
    import importlib
    if func.__module__ != "__main__":
        return func
    main = sys.modules["__main__"]
    path = getattr(main, "__file__", None)
    if path is None:
        raise RuntimeError("save the program to a file and run it from there to use several cores")
    folder, name = os.path.split(os.path.abspath(path))
    if folder not in sys.path:
        sys.path.insert(0, folder)
    return getattr(importlib.import_module(os.path.splitext(name)[0]), func.__name__)


def run_parallel(func, args_list, processes=None):
    """Apply func to each tuple of arguments, one process per task (at most one per core),
    and return the results in the same order. func must be defined at module level in an
    importable file (the 'spawn' start method, default on macOS and needed by Spyder, re-imports
    it). processes=1 runs serially (useful for debugging)."""
    from concurrent.futures import ProcessPoolExecutor
    import multiprocessing as mp
    args_list = [a if isinstance(a, tuple) else (a,) for a in args_list]
    n = processes or min(os.cpu_count() or 1, len(args_list))
    if n <= 1:
        return [func(*a) for a in args_list]
    f = _importable(func)
    with ProcessPoolExecutor(max_workers=n, mp_context=mp.get_context("spawn")) as ex:
        futures = [ex.submit(f, *a) for a in args_list]
        return [f.result() for f in futures]


# ---------------------------------------------------------------------------
# LaTeX output
# ---------------------------------------------------------------------------
def write_macros(filename, macros, header="written by a program of the collection"):
    """Write {name: value} as \\newcommand lines, to be read by a paper with \\input."""
    with open(filename, "w") as f:
        f.write(f"% {header} -- do not edit by hand\n")
        for k, v in macros.items():
            f.write(f"\\newcommand{{\\{k}}}{{{v}}}\n")
    print(f"macros -> {filename}")


def write_table(filename, header_row, rows, colspec):
    """Write a booktabs tabular (header_row: list of strings; rows: list of lists of strings)."""
    lines = [f"\\begin{{tabular}}{{{colspec}}}", r"\toprule", " & ".join(header_row) + r" \\",
             r"\midrule"] + [" & ".join(r) + r" \\" for r in rows] + [r"\bottomrule", r"\end{tabular}"]
    with open(filename, "w") as f:
        f.write("% written by a program of the collection -- do not edit by hand\n" + "\n".join(lines) + "\n")
    print(f"table -> {filename}")
    print("\n".join(lines))


==> anc/code/slab_codes/method_A/fdtd_ade.py <==
r"""fdtd_ade.py -- Method A: FDTD-ADE solution of the local Maxwell-Lorentz system.

Solves the wave equation (Eq. 1 of Paper I) coupled to the Lorentz oscillator (Eq. 5) with
  * a second-order leapfrog update for E (Eq. 18 of Paper I);
  * the auxiliary-differential-equation (ADE) recursion for P (Eq. 17);
  * a total-field/scattered-field one-way injection of the incident pulse (Eq. 19);
  * first-order Mur absorbing boundaries at both ends.
The reflected field is read in the scattered-field region, the transmitted field beyond the slab;
both are re-referenced in time to the front and back interfaces (Eqs. 11-12 of Paper I).
R and T are the time-integrated fluxes; A is computed independently from the dissipated power
(2 gamma/kappa)(dP/dt)^2 integrated over the slab and over time (Appendix A of Paper I).

All lengths in cm, times in s (Gaussian units, as in the papers). Positions returned by the
function are measured from the FRONT interface of the slab (z = 0 at the front, z = L at the back),
the same convention as Method B.

Computing environment: Python 3 (numpy, scipy, matplotlib), Spyder 6, MacBook Pro M1 Pro.
"""
import numpy as np
from slab_common import c, E_in, KAPPA, OMEGA_0, GAMMA


def run_fdtd_ade(L_slab, dz, CFL=0.4, T_total=90e-15, buf_L=0.5e-4, vac_src=3.5e-4, vac_R=4.0e-4,
                 field_window=None, field_times=None, field_stride_z=1, field_stride_t=1):
    """One FDTD-ADE run.

    L_slab, dz         slab thickness and grid spacing (cm); dt = CFL*dz/c
    buf_L, vac_src, vac_R
                       vacuum before the source plane, between source and slab front, after the slab
    field_window       (z_lo, z_hi) relative to the front interface: if given, the field E(z,t)
                       is stored in this window ...
    field_times        ... at the time steps whose times (s) fall in (t_lo, t_hi), every step
    field_stride_z     keep one grid point every field_stride_z in the stored window
    field_stride_t     keep one time step every field_stride_t

    Returns a dict with: t (time axis), E_inc (incident field at the front interface), E_r, E_t
    (reflected and transmitted fields, each on its own interface clock t_r, t_t), R, T, A,
    dz, dt and, if requested, z_field, t_field, E_field (shape (len(t_field), len(z_field))).
    """
    dt = CFL*dz/c
    i_src = int(round(buf_L/dz))
    i_s0 = i_src + int(round(vac_src/dz))
    i_s1 = i_s0 + int(round(L_slab/dz))
    Nz = i_s1 + int(round(vac_R/dz))
    z = np.arange(Nz)*dz
    z_front, z_back = z[i_s0], z[i_s1]

    kappa_grid = np.zeros(Nz)
    kappa_grid[i_s0:i_s1] = KAPPA
    slab = kappa_grid > 0

    i_pr = i_src - max(5, int(round(0.02e-4/dz)))      # reflected-field probe (scattered field)
    i_pt = i_s1 + max(5, int(round(0.02e-4/dz)))       # transmitted-field probe
    Nt = int(round(T_total/dt))

    E_prev, E_curr, E_next = np.zeros(Nz), np.zeros(Nz), np.zeros(Nz)
    P_prev, P_curr, P_next = np.zeros(Nz), np.zeros(Nz), np.zeros(Nz)
    S2 = (c*dt/dz)**2
    a1 = 1.0/dt**2 + GAMMA/dt
    a2 = 2.0/dt**2
    a3 = GAMMA/dt - 1.0/dt**2          # sign: see Sec. 3.3 of Paper I
    mur = (c*dt - dz)/(c*dt + dz)

    t = np.arange(Nt)*dt
    refl = np.zeros(Nt)
    trans = np.zeros(Nt)
    absorbed = 0.0
    lap = np.zeros(Nz)

    store = field_window is not None
    if store:
        zr = z - z_front
        iz = np.where((zr >= field_window[0]) & (zr <= field_window[1]))[0][::field_stride_z]
        t_lo, t_hi = field_times if field_times is not None else (0.0, T_total)
        it = np.where((t >= t_lo) & (t <= t_hi))[0][::field_stride_t]
        E_field = np.zeros((len(it), len(iz)), dtype=np.float32)
        it_pos = {int(n): k for k, n in enumerate(it)}

    for n in range(Nt):
        tn = n*dt
        P_next[:] = (kappa_grid*E_curr - OMEGA_0**2*P_curr + a2*P_curr + a3*P_prev)/a1
        lap[1:-1] = E_curr[2:] - 2*E_curr[1:-1] + E_curr[:-2]
        E_next[1:-1] = (2*E_curr[1:-1] - E_prev[1:-1] + S2*lap[1:-1]
                        - 4*np.pi*(P_next[1:-1] - 2*P_curr[1:-1] + P_prev[1:-1]))
        # TF/SF one-way injection of the incident pulse at i_src
        E_next[i_src] += S2*E_in(tn, z[i_src - 1])
        E_next[i_src - 1] -= S2*E_in(tn, z[i_src])
        # first-order Mur absorbing boundaries
        E_next[0] = E_curr[1] + mur*(E_next[1] - E_curr[0])
        E_next[-1] = E_curr[-2] + mur*(E_next[-2] - E_curr[-1])

        refl[n] = E_curr[i_pr]
        trans[n] = E_curr[i_pt]
        dPdt = (P_next[slab] - P_prev[slab])/(2*dt)
        absorbed += np.sum((2*GAMMA/KAPPA)*dPdt**2)*dz*dt
        if store and n in it_pos:
            E_field[it_pos[n], :] = E_curr[iz]

        E_prev[:] = E_curr; E_curr[:] = E_next
        P_prev[:] = P_curr; P_curr[:] = P_next

    E_inc = E_in(t, z_front)                    # incident field at the front interface
    inc_energy = np.sum(E_inc**2)*dt
    out = dict(t=t, E_inc=E_inc,
               t_r=t - (z_front - z[i_pr])/c, E_r=refl,      # Er(0,t), front-interface clock
               t_t=t - (z[i_pt] - z_back)/c, E_t=trans,      # Et(L,t), back-interface clock
               R=np.sum(refl**2)*dt/inc_energy, T=np.sum(trans**2)*dt/inc_energy,
               A=absorbed/((c/(4*np.pi))*inc_energy),
               dz=dz, dt=dt, L=L_slab, t_front=z_front/c)
    if store:
        out.update(z_field=(z - z_front)[iz], t_field=t[it], E_field=E_field)
    return out

